Fast Partial Fourier Transform

Given a time series vector, how can we efficiently compute a specified part of Fourier coefficients? Fast Fourier transform (FFT) is a widely used algorithm that computes the discrete Fourier transform in many machine learning applications. Despite its pervasive use, all known FFT algorithms do not provide a fine-tuning option for the user to specify one's demand, that is, the output size (the number of Fourier coefficients to be computed) is algorithmically determined by the input size. This matters because not every application using FFT requires the whole spectrum of the frequency domain, resulting in an inefficiency due to extra computation. In this paper, we propose a fast Partial Fourier Transform (PFT), a careful modification of the Cooley-Tukey algorithm that enables one to specify an arbitrary consecutive range where the coefficients should be computed. We derive the asymptotic time complexity of PFT with respect to input and output sizes, as well as its numerical accuracy. Experimental results show that our algorithm outperforms the state-of-the-art FFT algorithms, with an order of magnitude of speedup for sufficiently small output sizes without sacrificing accuracy.

==> FIG/runtime/.ipynb_checkpoints/runtime-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Ellipse, Polygon\n",
    "import numpy as np\n",
    "import csv\n",
    "import math\n",
    "import matplotlib.ticker as mticker\n",
    "import sys\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['text.usetex'] = True \n",
    "plt.rcParams['text.latex.preamble'] = '\\\\usepackage{libertine}' \n",
    "plt.rcParams.update({'font.size': 20})\n",
    "plt.rcParams[\"text.usetex\"] =True\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "256\n"
     ]
    }
   ],
   "source": [
    "#{2^11, 0.281}, {2^12, 0.629}, {2^13, 1.522}, {2^14, 2.814}, {2^15, 5.757}, {2^16, 10.794}, {2^17, 21.789}\n",
    "#{2^11, 0.551}, {2^12, 0.594}, {2^13, 0.681}, {2^14, 0.784}, {2^15, 1.085}, {2^16, 1.782}, {2^17, 3.376}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [0.551, 0.594, 0.681, 0.784, 1.085, 1.782, 3.376]\n",
    "fft = [0.281, 0.629, 1.522, 2.814, 5.757, 10.794, 21.789]\n",
    "#{2^11, 0.281}, {2^12, 0.629}, {2^13, 1.522}, {2^14, 2.814}, {2^15, 5.757}, {2^16, 10.794}, {2^17, 21.789}\n",
    "#{2^11, 0.551}, {2^12, 0.594}, {2^13, 0.681}, {2^14, 0.784}, {2^15, 1.085}, {2^16, 1.782}, {2^17, 3.376}\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(size, pft, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='PFT')\n",
    "ax1.plot(size, fft, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='FFT')\n",
    "# ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "# ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# # ax1.plot(rank, ts, marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "# #         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "# ax1.plot(rank, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "# ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "# ax1.set_xticks(size)\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "\n",
    "ax1.set_xticks([2**7, 2**10, 2**13])\n",
    "ax1.set_xticklabels([2**7, 2**10, 2**13])\n",
    "ax1.set_yticks([0.5, 4, 32])\n",
    "ax1.set_yticklabels([0.5, 4, 32])\n",
    "ax1.get_xaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "ax1.get_yaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "# f = mticker.ScalarFormatter(useOffset=False, useMathText=True)\n",
    "# g = lambda x,pos : \"${}$\".format(f._formatSciNotation('%1.10e' % x))\n",
    "# ax1.xaxis.set_major_formatter(mticker.FuncFormatter(g))\n",
    "\n",
    "\n",
    "\n",
    "ax1.set_xlabel('Input size N')\n",
    "ax1.set_ylabel('Running Time (sec)')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('N_RUNTIME.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUsAAAEDCAYAAAC8vCafAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nO3de3Bb130n8O8PJPgQCZEEJYqSXUuEZFuW5dgl6URx/Ehs2knTdTdJJXm7m+7ubC0pcbe7k7aR7P1/15bTTnY6u3akuDvTzbYbS3bSjZMmjSglfsSWY5J24lh+KCQlPymKT5EUHyDx2z/uucAFCBAX4MWL/H5mMCTuvbg4BIgfzrnnnN8RVQURES3NV+gCEBGVAgZLIiIXGCyJiFxgsCQicoHBkojIBQZLIiIXGCyJiFwoL3QBRGQ3gJC5uxVAt6oeTXJMEECbOfaIqj6V14IS0apW0GBpgmCPM/CJSLeI1KvqownH9Jn79QC6RSRkH0NElGuFboY/BOBAwrbOhG1BO1ACgKqOATgE4HDui0dEZCl0sDwE4MmEbfUA7FpkCMAREWlNOKbH7E/cTkSUEwVthqtqp/O+aWLvBXCX2d8nIo/CBE+HevMzcTsRUU4UvIMHAESkA0ArgEYAbQnN7kNJHnIfrOuYY3kqIhGtclJMWYdMZ87dAA6lCoSm9tmPhKDq2L8fwH4AqKmpadu+fXsOS0xEpai7u3tIVddn8piiCpYAICIHAdynqm0p9p8AcDixCZ9Me3u7dnV1eV1EIipxItKtqu2ZPKbQHTzJdAJoTdZ5IyKH4TJQEhF5qWDBUkRCIjJqeryd7OZ3KOH4/QBOMFASUSEUsmZZD6ALwEjCdjtI9tgbzLXMPmegFJHWJIHW3neviBwdHx/3uMhEtFoVLFiqag+AE0l2HQJw1DFjpwPWVMc+UxsNmSb6gWQdPObcz6jq/rq6ulwVn4hWmUKPs3xURPaLyFYAw7Dmhp9wTHWsR/KACnCMJRHlUcHHWSYmzUjYNwZA8lgcIqKkirE3nIio6DBYEhG5wGBJROQCgyURkQsMlkRELjBYEhG5wGBJROQCgyURkQsMlkRELmQULEVkrYg8LCKviMiC4zZstv2FiKzNVWGJiArFVbAUkS0icgzAKKxEFw0ATgL4trl1m23fADAqIt8VkUBuikxElH9pg6WI7EMsXdo9qupT1W2qeo+qfsXc7jHbfAA+a857TkS+mMOyL8vIL/ugkaWzxGtEMfLLwuTrYPmWh+VbnmIuX6HKtmSwFJGvA+gA0KKqe1X1ZLoTqmqnqu4FcDOAr4rI/d4U1Tvvf/dlnH3kn9D/2KmUL7pGFP2PncLZR/4J73/3ZZaP5WP5iqB8hSxbuppln6rep6oZZ9FV1T5VvQdW071ojPyyDx8cewUAcPHUm0lfdPvFvnjqTQDAB8deyds3KMvH8rF8xVm2JYOlqj693Cfw4hxeamhvwfo7r4veT3zRE19sAFh/53VoaG9h+Vg+lq+A5St02TIeOiQiXxKR+5P1eovIlzwpVQ6JT9DywJ3JX/SFSNIXu+WBOyG+/KTVZPlYPpavOMuW8VK4ItIFYFhVP5tk3z4AIVV9yJPSLdNSS+Em+xZKlO9/VCeWb3lYvuUp5vJ5UbZslsLNJlgOq2rjEvvPqurVGZ00R9KtG+7mRSei0uImiOdr3fCUHTYi0oKEJWyLmfgELV/9TKGLQUQeavnqZ3JS280mWPaIyH9Lse8IHEvYFjuNKPof/1mhi0FEHup//Gdpx2FmI5sFy/YDGBGRPQA6AYzBqk12wFoL/G7vipc7xXxNBmD5lovlW55iLl+6stnbvS5bxjVLs+LiNgCXAByANf1xD6zm+T2qesqz0uVIqiEGHz/+wJJDE1g+lo/lK2z5Clm2rJbCVdU+AG0iUgerVtmXzcD1Qkj1YtvfQi0P3Akg9u2Uq28plo/lY/lKq2zLTdGmqvpqqQRKABjt6l9yLFaqsVyjXf0sH8vH8hWwfIUuW1bBUkQeF5EFACOObXUi8s+elGqZROReETk6Pr44hgc/HsIVe28GkPqaS+KLfsXemxH8eH46+Vk+lo/lK9KyqWpGNwCPAIgAOAZgIWHf1wE8nuk5c3Vra2vTVIZf7tXIQiTlflXVyEJEh1/uXfKYXGH5loflW55iLp8XZQPQpRnGk2xn8OxW1XMi0qWOgZ0i8rsAOnWJQev5lG5QOhGtTvkalA5VPWf/mrArCGv4EBHRipJNsBxZIqnvYZTQoHQiIreyGTr0IIAuETkBICQifwFgHYDdsIYR7fGwfERERSHjYKmqPSJyD6wOnnpY6+7YDqnq97wqHBFRsch2UHongKAjccaIqr7qacmIiIpIVsHSpqr9APIzWpaIqICyyZR+v4g87rh/p4icNeuH/4TrhhPRSpRNb/hXYGUasj0FoBHW+uHbYA1aJyJaUbJphtepWTZCRO6C1cmzW1W/JyL1AF7xsoBERMUgm5qlczLmIQCjdg+4WunbiIhWnGxqlj0mYcYYgLtgBUwA0WUlgh6VjYgoqYgqzgxM4/m+CfSPzGAmrKjyC1qCVbgtFMCO5mr4xNuUcdkEy30AnoCVEf1pVf0rwMo6BKAbwAnvikdEFO/CRBhPnB7EwEQ4bvt0WHHmwjTOXJhGc8CP+3c1YUPA79nzZjMofRxJZumo6riItHlSKiKiJC5MhPHNZz/C1FxkyeMGzHFfu2OjZwFzyWApIndqBstEmHGXyzoHEVEyEVU8cXowGij9PsHtWwPYtaUW62v8uDgVxulzk3i29xLmI8DUXARPnB7EQx2bPGmSp+vgaRORJ0UkkOmJRWStiDwJoDW7ohERxZwZmI42vf0+wZ/dtgFfuCGI5kAFynyC5kAFvnBDEP/ptmaUm8g2MBHGmYFpT55/yWCpqt8AcBLAeRF5TERuTHdCEblJRL4Fa2bPCfuaJhHRcjzfNxH9/fatAbQ0VgGwapwv9k8gYnLztjRW4fatsbkxL/RPwAtpr1mq6lEROQbgOIBXRWQUQJ+52ctKBGHNEQ/BGnf5FID2ZM1yIqJs9I/MRH/ftaUWADC3EMHf/XIIv/7oMt4fn8OeG4MQEXxycy1Onb0EAOgbnvXk+V118Jjxk3eLSAjW8rd/iMWdPD2wZvEcYZAkIq/NhGO5xtfX+HF5bgFHXxpErwmGz/dNYHtTNT62aQ3W1fodj1u6M8itjHrD1VoC95C52cOF7B5yIqKcqfILpk3A7BuewfFfjeCjS7HhQ3ddvRY7N1YDAIYmw47HLXcRW8tysw4xSBJRXrQEq3DmgtVZc+SlQczOx2qaX7yhAXdeXRe9/9L5yejvocZKT57fm5BLRJRjt4Vig3LsQOkT4N+2r4sLlP3DM3iu91L0/q0tGQ/mSWpZNUsionxRKATxqyTesLEav1NfgfmIYmgyjJfOT+I5M84SAJoDfuxorvbk+RksiajovXx+Ev/QM7RoOdlffTiNX32YfBxlTYUP+3Y1eTZHnMGSiIrayXfG8Y+/GY3er6vywV/mw9DUfMrHNAf82LerCU2FnBvuJCJrVfVS+iOJiDITUcU/vj6Kn/02FmI21fnxwC0bEKgqw5mBabzQP4G+4VnMhCOo8vsQaqzErS3Fk3UIZlmJ/bAuH5SbbXUAjqnqZ70rHhGtRvMRxd93D6Hrvanotm3rKrFvVxPWVJQBAHZuXIOdG9fkrUzZrMHzCKyB6U/DkQjYDCPqdK7PQ0SUqdn5CI68eCEuUN64aQ0e+NSGaKAshGxqlh0AQqp6TkS6EvZ1mttXl10yIlp1JmYX8K0XL+Dd0bnotltbAthzU9DzZnWmsl03/Jz9a8KuIKy54UREGRmaCuOxX1zAxclYx83nr6vH57bXQQocKIHsBqWPiMgXU+w7DGuOOBGRa++PzeGbPx+IBkoBcN9Njfi96+qLIlAC2dUsHwTQJSInAIRE5C8ArAOwG1bWoUVZ1ImIUjl7cRpHXxrEjJmVU+4D/v3N63HjFTUFLlm8bJaV6BGRewAcg9Xk/oZj9yF7pUcionRe+2AKf/fKxeiMm2q/YP8nN2DbuqrCFiyJbK9ZdgIImtUcQwBGVPVVT0tGRCva832XcPy1kWjHx9qqMvzppzZgU11FQcuVynKzDvXDyohOROSKquKf3hzDT96KJS1rqi3HA5/agMYa72bceC3bQelfAnCzY5PdAx4EUKeqn1tuwYho5VmIKI6/NoxfnIulUNvcUIGv3LIBtZWFG0PpRsbB0qyvsw+OAekJEocTERHFLQFhu66pCn+yqwmV5cWfLTKbmuVeWGvs7Hcm/zXTHYNeFYyIVo7EJSAA4ObfqcG/aVuHMl9xDA1KJ5tgOQLg4cQs6eY+M6cTUZyx6Xk89osLi5aA+IOdDQWflZOJbIJlJ6we8Nc8LgsRrTADE3N47IULGJ1eiG77wg0NuMuR2bxUZBMsD8FKmHFCVb1ZkJeIVpxzI7P41osXMDVnDaL0CfDltnW4+araApcsO9kEyyCszp1zIuJcNxywesVVVZlUmGgVe2PgMv7Xyxcxt2D191aUCf7kE+uxozl/KdW8lk1QOwKgFUAfYmMs+8EkGkSE2BIQETMuprbChwO3bMCWoDerLBZKtinaDqrqX3ldGCIqbYlLQATXlOFPP9Xs6fIOhZJNsOyBVaskIgKw9BIQddUr46pcNiNB9wN4yOuCEFFpmo8ovtM1FBcot62rxH++rXnFBEog+3GW3SLyGICjju3Ra5bMPES0OszOR/DE6UG8NTgT3XbjpjX4dzevg7+s+GflZCLbZngdrB7xAwn77DXQi3uSJxEtWzEvAZEL2QTLRxCb/z2WsK8eQOOySkRERSGiijMD03i+bwL9IzOYCSuq/IKWYBVu3FSNE++MY2gqNti8mJaAyIVskv8+mouCEFHxuDARxhOnBzEwEY7bPh1WnLkwjTMXpqPbBMDemxpxayiQ51Lm18q5+kpEnrgwEcY3n/0oOvMmnS99rGHFB0rARbA0uSujnTYi8jCAYbN7DFaHj3MGT6OqsrecqARFVPHE6cFooPT7BLdvDWDXllp8ODaH/901hIWEJIy/6J/E7VvXrsjrlE5uapZPwLpGafdwHzL3l8pnyWBJVILODExHm95+n+DPbtuAlsaqRUtArKnwYXY+goUIMDARxpmBaezcWLpTGd1wEyzbED+N0V690a5V2opmuqOI3Avg3m3bthW6KEQl5fm+WG6c27cGcGV9Jb7/+ghOnY2NobSXgHiubyK6/YX+CQZLs86O8/7TuSuON1T1GQDPtLe37yt0WYhKSf9IbLxkS7AS3/jZh3F5KDc3VODALRsQqCzDJzfXRoNlnyOp70rl5prlXwJ4SlXP5b44KcvQASt5B2ANTepV1aNLPISIsjATjl2Q/NuXL8atEbNjQzX+wyfWR5eAWFfrdzzOXWdQKXPTDD8MayD6udwWJTkTKOOGLIlIh4gc5DAmIm9VlAtm560QaQdKf5ngCzutHm9nJ87QZKzGWeVfWbN1knETLAXx1ybz7YCq7nFuUNVOEUmcPUREWYqo4tneS5ibj+/qbglW4svt69BUuzhr0EvnYys0hhpLO/2aG27HWSbO1MmnkIh0qGpnActAtGINTYXx991D+O1Q/HVHnwD/cmdD0kDZPzyD53pjnT63tnCcpe0PReRVLF3DtHvDg6r6xLJLFvMwgBMicsC+TikiB812IsqSquLFc5P4/usj0aY3AJT7gPkIEFHgf7wwgNu3rsUnN9diXa0fQ5NhvHR+Es/1XsK8uUzZHPBjR3N1gf6K/BHVpZf5FpEIMlwLXFU9TaQhIvthZWjvAfAkgKOqmra2297erl1dXV4WhWhFGJ+exz/0DMdNW/QJcPc1dWi9sgZ/8/yAqxk8NRU+/PkdG0suua+IdKtqeyaPcVuzfBpWrXIMsdk7To2IjbHMxdrhnbAGw98Hq8NpDPHp4aJMYN0PAFdddVUOikJU2rrfm8Sx10Zw2dGD3VRbjj9uXx9d+uFrd2xMOjfcqTngx75dTSUXKLPltmYZKtTQIdMbHnI0we1a5lFVXbKThzVLopjJ2QUce20Yr35wOW77p7etxb3X16MiIf+knXXohf4J9A3PYiYcQZXfh1BjJW5tCWBHc3XJTnHMZc2ykDNz4nrDVfWoiHTCSkB8RFV7Clg2opLw+keX8X97hjAxG6tNBteU4ctt63D1+uTXG30i2LlxzYqfmeOW22CZi6Z1WqZW+UridlXtMwk9QrCuYxJREtPhCL736xGcdgzzAYBPbqnFF28IonoVjI/0iptgWcghO30A7k6xbwxcOI0opbcHp/H33UMYnY4l6F1bWYY/am1kbTELbuaG35OPgqR47j4RCYlIq7O5LSL1ALZyyiPRYnPzEfzgjVE82zsRt731yhrsvTGImkqu+pKNok/+q6p7ROSgiNwHRx5NVT1UyHIRFaP+kRl8p2sIFyfno9vWVPhw302NaL2ypoAlK31FHywBLmVBlE54QfHjN8fQ+c543KDonc3V+KPWRqytKomPelHjK0hU4t4fm8N3ui/iw3FHYotywZc+FsSuzbUrdgGxfMtJsBSRm2B6qgsxPpPJf2k1WIgoOt8Zx4/fHItb6uHq9VX4cts6BNewLuSljMYNiEidiCwaypNwzOMAugE8BaBXRB5bRvmyoqrPqOr+urq6fD81UV5cmAjjvz/7EX54JhYo/T7BH34siP946wYGyhzI6BVV1XERaTCLmN1nNn9LVX8GWMEUwAEAJwB8BUADgGMi8kVV/b6H5SZalSKqeK53Aj94YxRhR3VyS0MFvty+HhtWydTDQsjm6ycI4DiAfvP7bhHZbYJhO6ykGwdM87tfRPbCyhDEYEm0DCOX5/F/uodw9mJs6YcyAT6/ox53XV2HMh+vTeZSNsFyBMBdqvoqAIhIK6y52tFg6LxOqao9IhJaZjmJVi1Vxenzk/jer0cw40iltqnOjz9uW48r6ysKWLrVI5tgOWoHSiAaDO2vtEJmVCcqKXaiiuf7JtA/MoOZsKLKL2gJVuG2kJWoYmJmAd99dRi/GYilUhMAHdfU4feuq4e/jLXJfMkmWIqIBFR1wtxZi1i+y1RzyAsyt5yoWF2YCCdNgTYdVpy5MI0zF6ZRX12GmflI3CJiTbXl+HL7OrQEq/Jd5FUvm2D5CIAxk/kHADoAnDSJLVoBvGp6xB8BMAor/yTzpBEZFybC+OazH6VNrjvmmNMNAHdsDeAPrm9ARTmTXxRCxsFSVZ8Ska/CSrBbD+BBVf2GiHwdwDhiveD9iNU42zwqL1FJi6jiidOD0UDp9wlu3xrAri21WF/jx4vnJvCPr49iztHT7RPgK7c04boNTH5RSFkNxjIJLI4mbPuG426/iDTA6h3vUtXx7ItItHKcGZiONr39PsGf3bYBLY1VmA5H8OSrw3ErJtoiCiys/GW5i17O6vOqOq6qJwsRKEXkXhE5Oj7OGE3F5fm+WCag27cGsCVYidc/uoxHTn4QFygDlT58bGMsKe8L/fEZhCj/sh7mbzp2nB039fZ9VT21zHIti6o+A+CZ9vb2fYUsB1Gi/pHYGMlNdRX45rMD6B+JX4L2d69Yg/tuasTE7AJ+/ZHVC943HH8M5V/GwVJE7gJwDEsvNcGEeURJOHu2v9M1FLdvjd+HvTcF0fY7tQCASkcW85kw2+GFlk3N8gisoV7fBtALK2N5PawVHoHCrtdDVLQuTobhE8QlvQCsWTi3hgL47LX1CFTF6hlDk44sQlz+oeCyne64u9BNbaJScWlmHj95axy/6J9AJCFQfvyqGnz+uno01iye0+28hhlqrMx1MSmNbIJlF4AWrwtCtNJMhyPofGccP//tpbihQLZyH3BrSyBpoOwfnsFzvZei929tCeS0rJReNsHyQVhN8b/1uCxEK8LcQgTP907gp++M43LCwPNQsAJjMxGMXJ7HfAT4m+cHcPvWtfjk5lqsq/VjaDKMl85P4rneS5g3D20O+LGjOflytZQ/2QTLCKxxlN+FNUvHFoTpEVfVJ7woHFEpWYgoXj4/iR+/OYaxmfjZN1fU+XHv9Q3YsaEag5Pz0Rk88xHg1NlLOHX2UtJz1lT4sG9XE3zMdl5w2QTLUwDqYHXy7EnYJ7Bm7TBY0qqhqnjtw8v44RujGHQsFAYA62rK8fs76tF6ZU004G0I+PG1OzYmnRvu1BzwY9+uJjQxR2VRyHZuuMLqBQdimYbsmmVjsgcRrURvDU7jmd+M4t2xubjtgUofPre9Hre0BFCeJM/khoAfD3VswpmBabzQP4G+4VnMhCOo8vsQaqzErS1W1iHWKItHNnPDudIirXrnR2bxgzdG8Y4jES9gLRTWcU0dPr1tLSrTJLzwiWDnxjXYuZFzvksBF+ogysDAxBx+9MYYXvvwctx2OyHG3dfUoaaSczJWorTB0qy3A1X9nrn/MIBhs3sMVjPcnvZYD6BRVR/yvqhEhTN6eR4/fnMMp89Pxq3L7RNg1+ZafG57PRq4SNiKJqqLx3/FHSAyAkBVtdHcj8C6ZpnqYoqqakG/Wh1L4e47e/ZsIYtCJW5qdgE/fWc8biiP7XevWIPf39HARcJKkIh0q2p7Jo9x81XYhvgpjHYPuF2rtAVRJFMdmUiDlmt2PoKf/fYSTr4zHrfuDQBsb6rCvdc34KoGzqpZTdIGS1XtT7j/dO6KQ1RY8xHFi/0T+MlbY5iYja9KXlVfgT/Y2YBrmzhAfDXiRRZasdwsCGYPzYmoovu9KfzozBiGL8ePlWyqLce91zfgxk1rIBzKs2qtyHyWRG4WBGsO+PEnn1iPoal5PHNmFB+Oxx9bX1WGz++ox8evquWa3MR8lrTyuF0QbGAijIdPfrgoE9CaCh/uubYOt4UCqChjajSyMJ8lrSjpFgS7OBVG59vj+OW7U1AgLlBWlAk+s20t7rqmDtXMH0kJmM+SVpRUC4IBwNBUGD99axxd700hccDc9c3V+NetjVhbxcv4lBzzWdKKkrgg2FUNlegbnkHXe1N4sX9iUZZyJwZKWgrzWdKK4lwQ7N2xWTz4w3cXjZMErJrkrs21+NuXLwLggmCUHvNZUsmbmF3A24PTeHtwBtOOBcHOXlwcAEONlbj3+gZsW1eFeccFSy4IRukwnyWVnLmFCPqGZvGWCZDvj88teXxDdRmubarGTVeswY4N1dGxklwQjDLBfJZU9CKq+GB8Dm8PzuCtwWn0Dc0inDjeJ4lr1ldh702NaKotTzqYnAuCUSaYz5KK0ujlebw1OI23BmfwzsVpTM6mbib7BNgSrMS166tQUS74f7+xvsf7h2dxeW4BIlwQjJaP3X+UtUymE6YzHY7gtxdnTICcXrQ8Q6Km2nJsb6rG9qZqbFtfFR0XGVHFy+enMDARRjiiXBCMPJM2RVvKBxbxdEemaMu9VNMJnZoDfty/qylpCrOFiOL86CzeGpzB24PTODcyu2gmjVNthQ/XNFVje1MVrm2qRnCJ3JFuZ/AA1oJgf37HRq5zs8pkk6It42DpZrpjofNZ2trb27Wrq6vQxVhxMg1GX7tjI5pqy3Fxcj5aczx7cSbpkB5buQ/Yuq4K25uqcW1TFa6oq8hoPRq3wZwLgq1OucpnmYjTHfPEy2aul2VKN53w9LlJPGuauVNzEfz1zz9CZRkwNrN0cL2yrgLXNlkBMrSuclnzsrkgGHmN0x2LlNusOamaubmy1HTC8EIE49MLEAGCa8qj1x2nwxFMJ6ng2UN6rm2qwrXrqxGo8rZBwgXByEuc7liEMsma881nP8LX7tiY84AZUcXkbAQn3hmPbruqoQI9H1zGz3snMD49j3dH55Yc0lNVLrh6vXXNcXtTdcohPUTFaFVPd1wpzdwnTg/ioY5NGZdVVTEzr7g0s2DdZhcwYf+ecH9idmFR8one4Vn0LjFN0J6hAACV5YJH/sVVzAtJJWvVTncsxWYuADQHKvCFG4K4cdMa/M3zA5iPWDXMMwPT0eZmeCGCidlILOglBsJZEwBnFlwN7s5EU215tObY0liJ//Kj9wAAc/PKQEklbVVOdyzGZq4tMWuOHSgXIoqpuUi0lndpZgGbGyqjNbvvdA0hUFWGSzMLmM7RPOeaCh8uz0WitcVPbK7BxkAF1laVIVBVhqZaf9yQnoFLsWmInE5IpW7VTXfMZzMXsILczHwEM+EIpsOx362f8fenwxG8NTgdfeyrH0zhlXenMDMfwdxSucUAXA5HcDmLIFlRJlhbVWbdKq2gZ/9ubw+Y7eU+weO/uIAzF6wy1laU4a5r6lKem9MJaSVZddMd3TZzd25cg//5QqyZe/KdcWxcW+EIbmoC4OLAN+04JpwmyC1l5PJCVo/zCZIGvmSBsLI8sxrfbaFANFg+1zuBGzetiXv9bJxOSCvNqpvumKyZ2/3+lFkf2gS5sC66lveDN8YST5VXAqC6woc6U9NbW1WGMh/w8vkpAEBlmeDPP70Ra6vKsKbCl7OOqR3N1WgO+DmdkFYdT4OlmQIZUtXXvDyvl5zJYXdtqQVg5TJ8b2zpNF/ZEljX66rKxfz0ocrvQ7Vfor9bP637z/VN4H1Tll2ba/D7OxpQ7ffBXyaLAuD3Xx+J/r5tfRU21VXk5G9w8ong/l1N0Wu+8xHg1NlLOHX2UtLjayp82LeriYO/qeRls7qjs23orG45Z+4UxXTHZGYcyWHX11idNsk6HwTWuMBpx5S8HRuqUeUXVMcFOUcgdAQ++5iKMsloLGGgsgxHXhoEAHS/dxm3bAmgvsiauRsCfnztjo2cTkirSjY1y3MARs3vI47tHQCeSthWdKr8Es2mfXEqjOZABa5dX4W//PTGuMBXUSa4MBHGf+38EABQ7ffhq5/akPPylUozl9MJabXJpoNna7LtItIB4OuqunfZpcqhlmBVtIPi9LlJfOGGIGory1BbubgyXIje3FJq5nI6Ia0mng1+U9VOAE+bwepF67ZQrLn6XO8E+odnkh5XDM3c5jTN1+aAn+nFiPLE697wEwAeB/CvPD6vZ9jMJaJsZJPP8n5Y1yXHEH99MgjgEKze8Ks9K+EypMpnyeSwRKtbvvJZHgUW5VQArA5kANidxUNCQJ0AAAtySURBVDnzir25RJSpbILlowCGsbhmCQCdqjq++CHFh81cIspENr3hD+aiIF5yrMGz5HHszSUitzxPBSMiW7w+Z6ZU9RlV3V9XlzrJAxFRJlwHSxG5SUS+tFQwFJGvA+j2oFxEREXFVTNcRP4Z1gwd+/5BVf1rx/21AI4DuBvJO3+IiEpa2pqliDwCKwiehLWi42sAHhWRz5j998Oa/ng3gB4AGXXHExGVAjc1y90ADqjqt+0NInIYwIMi8iBiQfKQqp7MTTGJiArLTbAMOgMlAKjqIRGJwBo+dCBxPxHRSuMmWA6n2N4D4K5SGVdJRLQcbnrDgym2KwMlEa0WbmqWIiJnEZ/oFwBaReQVx/16WIFVVXWdVwUkIioGroIlAGcOSztojpvt9YseQUS0wrgJllsAwE2TW0Q4ZYaIVqS0wTKT65K8hklEK5Xnc8OJiFYiBksiIhcYLImIXGCwJCJygcGSiMgFBksiIhcYLImIXGCwJCJygcGSiMiFbJbCzTsR2Q0rSUcbgBCAI6r6VGFLRUSrSdEHSxMoe1S1z9yvB9AtIiFVfbSwpSOi1aIUmuFBO1ACgKqOATgE4HDhikREq01RB0sRCQE4IiKtCbt6zP7E7UREOVHUwdLUKB8F0Jewy86hmbidiCgniv6apaoeSrL5PljXMROzt0NE9gPYb+5OisjbGTzdOgBDmZcyY3WwkicX67mzOYfbx7g5Lt0xqfane1y+3t9M5fL/wYvz5/L/wc2xbvb7kfy9TfXYzS7LFqOqJXWDVascBRDKwbm78vQ3HC3mc2dzDrePcXNcumNS7XfxuLy8v8X0/+DF+XP5/7Cc99u5P9V76+VrW9TN8BSOA9ijjk6fEvRMkZ87m3O4fYyb49Idk2p/Ll/XXMp1uZd7/lz+P7g5djn7PXttxUTfkiAihwGcUNXOHJ2/S1Xbc3FuKjy+vytXPt7bkqlZmmuROQuUxtEcnpsKj+/vypXz97YkapZmYPqYM1CaYUNjJd4cJ6ISUfQ1SxHpgDXVsU9EQubWCuAAAyUR5UtR1yzN1MbRFLv7VHVrin1ERJ4q6mBJRFQsin5Q+nKZHvQnVbUnyb602YzMZQB7WmUjgF5VZUdBgaR5P1sBdMCa2RWE1froTDgmowxWpnVzWFUPePdXUKJMPmcu/gcOAOg151l0XNZZzHI5GLZQN/sFgJVsYxRAR5JjdsMxsB3WYPdeAAcd2zoSH2u2HcxFuXlb1vsZAnA8YdtxAK2ZvOdJzns88by8ef7+pv2cufwf6IA1Ysa5rTvhPc/4fyB6bKFfqDy8Eb0pXtj9Sbbttr4/oveTfkj44SnK9/NIkg9cq/PD4+Y9T9jXYT6cfL9z+55m9Dlb4n9g0Xbz/h533M/of8B5K/re8FzIIJtRyDQPqPjtxeLEKn2wAl7GGaxM8xuwPoCUW8v+nJn3KwSgK2FXD6xguOwsZqsyWKr7bEYPAzhhBsQDAETkoNlORcJ8COo1YSiZmkQrItKawXtu26u5nQBBMV58zkIpto+Y89Vn8T8QZ8V38KSiLrIZqepTInIA1rfRAQBPwpqYvyjbERVUfZr9QcB9BitTyznmXfFoKV58zlS1R0QA6712Pi5ofoZgvc8ZZTFzWpU1y2RMNX4/gD0JuzphZWYHrOtXe/NZLsqdZO+52VbPL8S88+JzdhSmye1gN62DSGKJz/0iDJYxi7IZmRpGh6o+qqptsIYkHBGRI4UqJKXmuM7oVrIMVnuVi+HllVefM7WGd20VkVYRqTfntb/0UjWxXWcxY7BEdNzW4STXqA6oY6yX+X0rgL1c0qKo2B+IuNqDI3iOJD4g2Xtu3lNep8w/zz5nJmCOAWiH1dkzYrYvCoZLfO6TWrXXLG2pshmZb6VXEo9X1T4ReRjmGkh+SklLMe/JGBZfu7SvVSYOSk6VwSoE4GZz7cvWAaDefLBeYa3TW7n4nJnAaK8Gm/Tx2WQxW9XB0ozk70tSuxiD9WLfneKh9n4qHp1Y/MEKIaGmuNR7bgJh4gyugwBuTtExQMvn2efMBN6+hFrkAcSuhdrHLfU/kPL5Vm0zPF02I/OihRKbAaZptzWxtkIFdwjAQwnb4j4oWWawasxJaQlAtBbo1efsMGIdOs7g2ZmwLassZisykYZ5oR+CVbPYDau20QlT7c4km5GpWTQCGDabxpRzw/Mq3fvpOK7DHNNn/7T3Z5rByjTfDpjnC8IaSnSEX5K5ke5z5uZ/wAQ9O1t6fYpzZJ3FbEUGSyIir63aZjgRUSYYLImIXGCwJCJygcGSiMgFBksiIhcYLImIXGCwJCJygcGSqEiZgfFujss02xJlgcGSokxqqxMiMmpu3SJyxO2HdqUyU+JGzZzifD3nbgAnXBy3H4uneVIOMFgSgGi6qpOwpvQ1qGoDrISoQQC9Zjracp+j2zxPXnj4fIWoud0Md2vTxM2HptxhsCR7Xu5BAG3OFGQmocgeWOuWHF5Ozco0FfP2ofby+VS1x3yB5DM9m132lNmOTK3SXqiLcozBcpUzTezDAJ5KlXXFpCcbA/BtD66PDac/xFN5fT4Prx+GYL3mHUtcBrHfFwbLPGCwpAPm55NpjuuEVYuJro0iIodFRJ2r8pntvSKijvv7AfSbu4fN9b8Tjv0HzbZW83uvuR1OOK8nz5fILEFw3PG83RK/0uBu87yHHds02Q2O64eOa8DdmVwScARce3XDRY8ztfxOxJLcspMnxxgsyW7upUuyau93Jmq1a22JyzbELfZl0mS1mLuHTJM2MeFrPUxQMKmyDgA4KPHrsHj5fE7fhrVI2Vbz3J0A2pIc56ylNgBoUFVRVYH1+vTZSYLNtcZuWNeA22Bd/038e1Jph5WCzE4vtjtJMDxsbn2Ox1AOMViS/SFLFyx7k2wbS/i5XD2q+igAmByFTwHY7wgUXj+fzbmwFVT1kFnLxbbo+VR1zLEu+UFYTWHnCoHHAXTa1znNJY6nYK0kmE4rrMA7hljAdNZYd8N6raLLJ4BN8ZxjsCRbug9bsoXoRxJ+OrdnEtDsYxMvBdhNZzuge/V8iTph1d5OpOh9tp9v0XM4rvketRMDm231ANodTfBumGVaXTSZb0ZsXRq7Ce4MsocRa6LbX2JLJq6l5WOwpC7zM10zzv4wLlpcyqWk6zanYQepbK7HuX4+0+N/CNZrYI8zXSpoOh2BFUSdvdb2F8/DqtrmuIm5pQvsrTBfSqb22Alr0bT9jvVj7IztrFnmCYMl2dfQDix5VKyputylYpMFimRBCIgFgOUsDueqxmnWrLbHlgKx18Upcand3bBel30JAdD+e7JdvyeUsHzFYcfPw4jv8LFfG461zDEGy1XOXFPrAdCaauC5CQohLA4KtqDj2A6Y5WNTPGUmtcS7Ya2jkrjujafP52wWm9fjGOJraotqqeYx34bjuqTjHHZ5F41LTdcEN39PYoeV3ettryvT6djHmmW+qCpvq/wG60N4AoDCqlGFHPv2m+2HUzxOzWND5tgTsDo3FFYPc+KxvbCCyG7Hvt2Jz+HYttvr50v4G0KwFrEKOR7XC2shrMSyHHRsO2K2hRKes978ftDs74YVzFvNthPJyuE4R9JjHO/Dor/DbI/7+3nz/saaJUGtnt27YdXkgohdtxs129o0ybrZatUy98AKOL0A7jbnsZuhoYRjD5ltDyF589gel9gL67JA4owir5/P1gmg2zxvt7m/J8lxjUC09md3uHQ7xliOwgrcUKtX3z7HCVhTSbfq0kOYAOva8KLLDmoNh1pUizXsmiyHD+UQV3ekgjMDwI/ACo5capaKEmuWVEyy6TEnygsGSyoGnKpHRY/BkooJgyYVLQZLKgbZjkckyht28BARucCaJRGRCwyWREQuMFgSEbnAYElE5AKDJRGRCwyWREQu/H/YTb0ixy7qKwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [3.376, 3.487, 3.683, 4.310, 5.878, 8.753, 14.843]\n",
    "fft = [21.789, 21.789, 21.789, 21.789, 21.789, 21.789, 21.789]\n",
    "#{2^7, 21.789}, {2^8, 21.789}, {2^9, 21.789}, {2^10, 21.789}, {2^11, 21.789}, {2^12, 21.789}, {2^13, 21.789}\n",
    "#{2^7, 3.376}, {2^8, 3.487}, {2^9, 3.683}, {2^10, 4.310}, {2^11, 5.878}, {2^12, 8.753}, {2^13, 14.843}\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(size, pft, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='PFT')\n",
    "ax1.plot(size, fft, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='FFT')\n",
    "# ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "# ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# # ax1.plot(rank, ts, marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "# #         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "# ax1.plot(rank, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "# ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "# ax1.set_xticks(size)\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "\n",
    "ax1.set_xticks([2**7, 2**10, 2**13])\n",
    "ax1.set_xticklabels([2**7, 2**10, 2**13])\n",
    "ax1.set_yticks([2, 8, 32])\n",
    "ax1.set_yticklabels([2, 8, 32])\n",
    "ax1.get_xaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "ax1.get_yaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "# f = mticker.ScalarFormatter(useOffset=False, useMathText=True)\n",
    "# g = lambda x,pos : \"${}$\".format(f._formatSciNotation('%1.10e' % x))\n",
    "# ax1.xaxis.set_major_formatter(mticker.FuncFormatter(g))\n",
    "\n",
    "\n",
    "\n",
    "ax1.set_xlabel('Output size M')\n",
    "ax1.set_ylabel('Running Time (sec)')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('M_RUNTIME.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [3.376, 3.487, 3.683, 4.310, 5.878, 8.753, 14.843]\n",
    "fft = [21.789, 21.789, 21.789, 21.789, 21.789, 21.789, 21.789]\n",
    "#{2^7, 21.789}, {2^8, 21.789}, {2^9, 21.789}, {2^10, 21.789}, {2^11, 21.789}, {2^12, 21.789}, {2^13, 21.789}\n",
    "#{2^7, 3.376}, {2^8, 3.487}, {2^9, 3.683}, {2^10, 4.310}, {2^11, 5.878}, {2^12, 8.753}, {2^13, 14.843}\n",
    "\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(30,12))\n",
    "ax1 = fig.add_subplot(111)\n",
    "a1 = ax1.plot(size, pft, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='PFT')\n",
    "a2 = ax1.plot(size, fft, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='FFT')\n",
    "\n",
    "\n",
    "# ax1 = fig.add_subplot(111)\n",
    "# a1= ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "# a2 = ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "# a3 = ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "# a4 = ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# a5 = ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "# a6 = ax1.plot(rank[0:3], ttmts[0:3], marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "# a7 = ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# a8 = ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax1.legend((a1[0], a2[0]),\n",
    "           ('PFT', 'FFT')\n",
    "           , loc='upper center', bbox_to_anchor=(0.50, -0.05), ncol=6, frameon=False, columnspacing=2)\n",
    "\n",
    "fig.savefig('LEGEND.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Trade-off"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 5000x4000 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Create some mock data\n",
    "plt.rcParams.update({'font.size': 24})\n",
    "fig = plt.figure(figsize=(5,4), dpi=1000)\n",
    "# epsilon = np.array([0.1, 0.3, 0.5, 0.7, 0.9])\n",
    "# data1 = np.array([0.9, 0.6, 0.3, 0.2, 0.1]) # error\n",
    "# data2 = np.array([1,2,4,8,16]) # runtime\n",
    "epsilon = np.arange(0.1, 1.0, 0.1)\n",
    "data1 = np.exp(epsilon) # error\n",
    "data2 = np.exp(-2*epsilon) # runtime\n",
    "\n",
    "\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "\n",
    "# color = 'tab:red'\n",
    "ax1.set_xlabel('Epsilon ($\\epsilon$)')\n",
    "ax1.set_ylabel('Error')\n",
    "ax1.plot(epsilon, data1, color='#c85193', linewidth = 4,linestyle= '--', marker=\"^\", markersize=15, fillstyle='none', markeredgewidth=4)\n",
    "ax1.tick_params(axis='y')\n",
    "\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "# color = 'tab:blue'\n",
    "ax2.set_ylabel('Running Time (sec)')  # we already handled the x-label with ax1\n",
    "ax2.plot(epsilon, data2, color='#6CADDF', linewidth = 4, marker=\"o\",markersize=15 , fillstyle='none', markeredgewidth=4)\n",
    "ax2.tick_params(axis='y')\n",
    "\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "fig.savefig('epsilon1.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [3.376, 3.487, 3.683, 4.310, 5.878, 8.753, 14.843]\n",
    "fft = [21.789, 21.789, 21.789, 21.789, 21.789, 21.789, 21.789]\n",
    "#{2^7, 21.789}, {2^8, 21.789}, {2^9, 21.789}, {2^10, 21.789}, {2^11, 21.789}, {2^12, 21.789}, {2^13, 21.789}\n",
    "#{2^7, 3.376}, {2^8, 3.487}, {2^9, 3.683}, {2^10, 4.310}, {2^11, 5.878}, {2^12, 8.753}, {2^13, 14.843}\n",
    "\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(30,12))\n",
    "ax1 = fig.add_subplot(111)\n",
    "a2 = ax1.plot(size, pft, color='#c85193', linewidth = 4,linestyle= '--', \n",
    "              marker=\"^\", markersize=15, fillstyle='none', markeredgewidth=4, label='Error')\n",
    "a1 = ax1.plot(size, fft, color='#6CADDF', linewidth = 4, marker=\"o\",\n",
    "              markersize=15 , fillstyle='none', markeredgewidth=4, label='Running Time')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax1.legend((a1[0], a2[0]),\n",
    "           ('Running Time', 'Error')\n",
    "           , loc='upper center', bbox_to_anchor=(0.50, -0.05), ncol=6, frameon=False, columnspacing=2)\n",
    "\n",
    "fig.savefig('LEGEND_EPSILON.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  agg_filter: a filter function, which takes a (m, n, 3) float array and a dpi value, and returns a (m, n, 3) array\n",
      "  alpha: float\n",
      "  animated: bool\n",
      "  backgroundcolor: color\n",
      "  bbox: dict with properties for `.patches.FancyBboxPatch`\n",
      "  clip_box: `.Bbox`\n",
      "  clip_on: bool\n",
      "  clip_path: [(`~matplotlib.path.Path`, `.Transform`) | `.Patch` | None]\n",
      "  color or c: color\n",
      "  contains: callable\n",
      "  figure: `.Figure`\n",
      "  fontfamily or family: {FONTNAME, 'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'}\n",
      "  fontproperties or font_properties: `.font_manager.FontProperties`\n",
      "  fontsize or size: {size in points, 'xx-small', 'x-small', 'small', 'medium', 'large', 'x-large', 'xx-large'}\n",
      "  fontstretch or stretch: {a numeric value in range 0-1000, 'ultra-condensed', 'extra-condensed', 'condensed', 'semi-condensed', 'normal', 'semi-expanded', 'expanded', 'extra-expanded', 'ultra-expanded'}\n",
      "  fontstyle or style: {'normal', 'italic', 'oblique'}\n",
      "  fontvariant or variant: {'normal', 'small-caps'}\n",
      "  fontweight or weight: {a numeric value in range 0-1000, 'ultralight', 'light', 'normal', 'regular', 'book', 'medium', 'roman', 'semibold', 'demibold', 'demi', 'bold', 'heavy', 'extra bold', 'black'}\n",
      "  gid: str\n",
      "  horizontalalignment or ha: {'center', 'right', 'left'}\n",
      "  in_layout: bool\n",
      "  label: object\n",
      "  linespacing: float (multiple of font size)\n",
      "  multialignment or ma: {'left', 'right', 'center'}\n",
      "  path_effects: `.AbstractPathEffect`\n",
      "  picker: None or bool or float or callable\n",
      "  position: (float, float)\n",
      "  rasterized: bool or None\n",
      "  rotation: {angle in degrees, 'vertical', 'horizontal'}\n",
      "  rotation_mode: {None, 'default', 'anchor'}\n",
      "  sketch_params: (scale: float, length: float, randomness: float)\n",
      "  snap: bool or None\n",
      "  text: object\n",
      "  transform: `.Transform`\n",
      "  url: str\n",
      "  usetex: bool or None\n",
      "  verticalalignment or va: {'center', 'top', 'bottom', 'baseline', 'center_baseline'}\n",
      "  visible: bool\n",
      "  wrap: bool\n",
      "  x: float\n",
      "  y: float\n",
      "  zorder: float\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# BRAINQ\n",
    "# f = open('./memory/MEMORY.csv')\n",
    "\n",
    "# result = list(csv.reader(f))\n",
    "\n",
    "# print(result)\n",
    "# our_d, our_init, our_iter, our(3), ourno_d, ourno_init, ourno_iter, ourno(7)\n",
    "#, hosvd, hosvd_core, tb_noinit, tb_init(11), tl_noinit, tl_init, num_iter_init, num_iter_noinit\n",
    "# result = [[float(i)/1000000 for i in li] for li in result]\n",
    "# print(result)\n",
    "plt.rcParams['hatch.linewidth'] = 1.0\n",
    "\n",
    "\n",
    "fig = plt.figure()\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "# fake = ax1.bar(1, 1, 0.01, color='white', edgecolor='black', hatch=\"//\")\n",
    "# fake2 = ax1.bar(1, 1, 0.01, color='white', edgecolor='black')\n",
    "# fake3 = ax1.bar(1, 1, 0.01, color='black', edgecolor='black')\n",
    "# bar(x_position, height, width, bottom_position)\n",
    "# ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# rects2 = ax1.bar(1, 0.17, 0.825, bottom=1.73, color='#6CADDF', edgecolor='white', hatch='///')\n",
    "# rects3 = ax1.bar(1,1.1, 0.8, bottom=1.9, color='white', edgecolor='#6CADDF')\n",
    "# rects1 = ax1.bar(1, 1.73, 0.8, bottom=0, color='#6CADDF', edgecolor='#6CADDF')\n",
    "# ourmethod\n",
    "# rects2 = ax1.bar(1, result[1], 0.845, bottom=result[0], color='#6CADDF', edgecolor='white', hatch='///')\n",
    "# rects3 = ax1.bar(1,result[2], 0.8, bottom=result[0]+result[1], color='#6CADDF', edgecolor='#6CADDF')\n",
    "rects1 = ax1.bar(1, 0.1, 1, bottom=0, color='#6CADDF', edgecolor='black')\n",
    "rects2 = ax1.bar(2, 0.3, 1, bottom=0, color='#9467d3', edgecolor='black', hatch='//')\n",
    "rects4 = ax1.bar(3, 1.5, 1, bottom=0, edgecolor='black', color='#F27077', hatch='x')\n",
    "\n",
    "\n",
    "rects1 = ax1.bar(6, 0.3, 1, bottom=0, color='#6CADDF', edgecolor='black')\n",
    "rects2 = ax1.bar(7, 0.9, 1, bottom=0, color='#9467d3',edgecolor='black', hatch='//')\n",
    "rects4 = ax1.bar(8, 1.5, 1, bottom=0, edgecolor='black', color='#F27077', hatch='x')\n",
    "\n",
    "rects1 = ax1.bar(11, 0.5, 1, bottom=0, color='#6CADDF', edgecolor='black')\n",
    "rects2 = ax1.bar(12, 1.3, 1, bottom=0, color='#9467d3', edgecolor='black', hatch='//')\n",
    "rects4 = ax1.bar(13, 1.5, 1, bottom=0, edgecolor='black', color='#F27077', hatch='x')\n",
    "\n",
    "# # rects4 = ax1.bar(2, 1,  0.8, color='#F27077', edgecolor='#F27077')\n",
    "# # ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# # rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# # toolbox with init\n",
    "# rects5 = ax1.bar(1.5, result[8], 0.845, color='#F27077', edgecolor='white', hatch='///')\n",
    "# rects6 = ax1.bar(1.5, result[11], 0.8, bottom=result[8], color='#F27077', edgecolor='#F27077')\n",
    "\n",
    "# # rects7 = ax1.bar(3, 1,  0.8, color='#f7a324', edgecolor='#f7a324')\n",
    "# # ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# # rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# # rects8 = ax1.bar(3, 5, 0.83, bottom=1, color='#f7a324', edgecolor='white', hatch='//')\n",
    "# # toolbox without init\n",
    "# rects9 = ax1.bar(3, result[10], 0.8, color='#c85193', edgecolor='#c85193')\n",
    "\n",
    "# # rects10 = ax1.bar(4, 1,  0.8, color='#c85193', edgecolor='#c85193')\n",
    "# # ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# # rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "\n",
    "# # tensorlab with init\n",
    "# rects12 = ax1.bar(4, result[8], 0.84, color='#59d85e', edgecolor='white', hatch='///')\n",
    "# rects13 = ax1.bar(4, result[13], 0.8, bottom=result[8], color='#59d85e', edgecolor='#59d85e')\n",
    "\n",
    "# # tensorlab without init\n",
    "# rects11 = ax1.bar(5, result[12], 0.84, color = '#186038' ,edgecolor='#186038') #, edgecolor='white', hatch='///')\n",
    "# # rects12 = ax1.bar(4,3, 0.8 , bottom=6, color='white', edgecolor='#c85193')\n",
    "\n",
    "\n",
    "\n",
    "# rects7 = ax1.bar(3, 1,  0.8, color='#f7a324', edgecolor='#f7a324')\n",
    "# ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# rects8 = ax1.bar(3, 5, 0.83, bottom=1, color='#f7a324', edgecolor='white', hatch='//')\n",
    "# hosvd\n",
    "# rects14 = ax1.bar(6,result[8]+result[9], 0.8, color='#f7a324', edgecolor='white', hatch='///')\n",
    "\n",
    "# ax1.ylim([0.1,4000])\n",
    "# xTickMarks = ['DTensor', 'HOOI \\n with HOSVD', 'HOOI \\n without HOSVD', 'HOSVD']\n",
    "# xTickMarks = [1,2,3,4,5,6]\n",
    "xTickMarks = ['M = 10', 'M = 50', 'M = 100']\n",
    "ax1.set_xticks([2.5, 7.5, 12.5])\n",
    "xtickNames = ax1.set_xticklabels(xTickMarks, fontsize=18)\n",
    "plt.setp(xtickNames)\n",
    "\n",
    "# ax1.set_yscale('log')\n",
    "\n",
    "ax1.set_xlabel('Data')\n",
    "ax1.set_ylabel('Running Time (ms)')\n",
    "plt.tight_layout()\n",
    "\n",
    "# ax2 = fig.add_subplot(132)\n",
    "# bars = ax2.bar(range(1, 5), range(1, 5), color='yellow', ecolor='black') + \\\n",
    "#     ax2.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='green', ecolor='black')\n",
    "# ax2.set_xticks([1.5, 2.5, 3.5, 4.5])\n",
    "\n",
    "# patterns = ('-', '+', 'x', '\\\\', '*', 'o', 'O', '.')\n",
    "# for bar, pattern in zip(bars, patterns):\n",
    "#     bar.set_hatch(pattern)\n",
    "\n",
    "# ax3 = fig.add_subplot(133)\n",
    "# ax3.fill([1, 3, 3, 1], [1, 1, 2, 2], fill=False, hatch='\\\\')\n",
    "# ax3.add_patch(Ellipse((4, 1.5), 4, 0.5, fill=False, hatch='*'))\n",
    "# ax3.add_patch(Polygon([[0, 0], [4, 1.1], [6, 2.5], [2, 1.4]], closed=True,\n",
    "#                       fill=False, hatch='/'))\n",
    "# ax3.set_xlim((0, 6))\n",
    "# ax3.set_ylim((0, 2.5))\n",
    "# plt.title('Running time of BRAINQ')\n",
    "fig.savefig('./RUNTIME_FAKE.pdf')\n",
    "plt.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Legend 2\n",
    "plt.rcParams['hatch.linewidth'] = 1.0\n",
    "fig = plt.figure(figsize=(30,10))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "fake = ax1.bar(1, 1, 0.8, color='#6CADDF')\n",
    "fake2 = ax1.bar(1, 1, 0.8, color='#9467d3', edgecolor='black', hatch='//')\n",
    "fake4 = ax1.bar(1, 1, 0.8, color='#F27077', edgecolor='black', hatch='x')\n",
    "\n",
    "ax1.legend((fake[0], fake2[0], fake4[0]), ('PFT', 'Incremental FFT', 'FFT')\n",
    "           , loc='upper center', bbox_to_anchor=(0.45, -0.05), ncol=3, frameon=False, columnspacing=2)\n",
    "\n",
    "# plt.tight_layout()\n",
    "\n",
    "fig.savefig('./runtime_fake_legend.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.024063, 0.0092933, 0.026913, 0.061469, 0.023406, 8.79e-05, 0.032425, 0.057263, 0.029574, 0.0025854, 0.035053, 0.024677, 0.029733, 0.020223, 2.3, 3.0, 0.29929, 50.0, 0.078831, 1.7656, 0.023436, 1.7373, 3.0, 0.5919, 25.4, 0.034743, 0.33225, 0.21957, 0.073545, 4.1, 0.049261]\n",
      "[0.035053, 0.29959, 2.3954, 23.464, 269.38]\n",
      "[0.029733, 0.50887, 4.1462, 33.117, 499.9]\n",
      "[0.036517299999999996, 0.46076, 4.88449, 47.312200000000004, 681.784]\n",
      "[1.7656, 2.0481, 4.5969, 23.929, 243.49]\n",
      "[0.5919, 1.3488, 4.6152, 33.621, 351.68]\n",
      "[0.29929, 6.4392, 59.356, 574.58, 6885.3]\n",
      "[0.073545, 0.44512, 3.6267, 33.666, 589.44]\n",
      "[0.0158, 0.17593, 0.67846, 6.8362, 90.941]\n",
      "[0.011704, 0.11242, 1.0765, 13.134, 180.99]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11f1eda58>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f1 = open('./output/dimensionality/time_order1.csv')\n",
    "f2 = open('./output/dimensionality/time_order2.csv')\n",
    "f3 = open('./output/dimensionality/time_order3.csv')\n",
    "f4 = open('./output/dimensionality/time_order4.csv')\n",
    "f5 = open('./output/dimensionality/time_order5.csv')\n",
    "\n",
    "f6 = open('./output/dimensionality/time_order_hosvd1.csv')\n",
    "f7 = open('./output/dimensionality/time_order_hosvd2.csv')\n",
    "f8 = open('./output/dimensionality/time_order_hosvd3.csv')\n",
    "f9 = open('./output/dimensionality/time_order_hosvd4.csv')\n",
    "f10 = open('./output/dimensionality/time_order_hosvd5.csv')\n",
    "\n",
    "\n",
    "rank = [1000000, 10000000, 100000000, 1000000000, 10000000000]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "\n",
    "result6 = list(csv.reader(f6))\n",
    "result7 = list(csv.reader(f7))\n",
    "result8 = list(csv.reader(f8))\n",
    "result9 = list(csv.reader(f9))\n",
    "result10 = list(csv.reader(f10))\n",
    "\n",
    "result6 = [float(i) for i in result6[0]]\n",
    "result7 = [float(i) for i in result7[0]]\n",
    "result8 = [float(i) for i in result8[0]]\n",
    "result9 = [float(i) for i in result9[0]]\n",
    "result10 = [float(i) for i in result10[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "hosvd = [result6[0]+result6[1], result7[0]+result7[1], result8[0]+result8[1], result9[0]+result9[1], result10[0]+result10[1]]\n",
    "sthosvd = [result6[2], result7[2], result8[2], result9[2], result10[2]]\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "print(sthosvd)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# ax1.plot(rank, tl, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#186038', label='Tucker-als (TL)')\n",
    "# ax1.plot(rank, hosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#661b28', label='HOSVD')\n",
    "# ax1.plot(rank, ts, marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "ax1.plot(rank, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "ax1.xaxis.set_ticks([10**6, 10**7, 10**8, 10**9, 10**10])\n",
    "ax1.yaxis.set_ticks([1, 1*(10**3)])\n",
    "\n",
    "ax1.set_xlabel('Total dimensionality')\n",
    "ax1.set_ylabel('Time (sec)')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('SCALABILITY_DIMENSIONALITY.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0096325, 0.0041604, 0.013327, 0.0287, 0.010036, 9.95e-05, 0.020296, 0.03193, 0.0607, 0.0026636, 0.061733, 0.045909, 0.065153, 0.046208, 2.0, 3.0, 0.93002, 36.667, 0.28491, 2.0033, 0.023343, 1.9678, 3.0, 0.77802, 21.4, 0.040498, 0.45595, 0.26214, 0.15991, 5.0, 0.12789]\n",
      "14238.0\n",
      "2.4206\n",
      "[0.061733, 0.44967, 5.2709, 61.077, 704.91]\n",
      "[0.065153, 3.4527, 48.28, 745.03, 7531.83]\n",
      "[0.036517299999999996, 0.46076, 4.88449, 47.312200000000004, 681.784]\n",
      "[2.0033, 836.13, -10000.0, -33333.0, -10000.0]\n",
      "[0.77802, 100.3, 14238.0, -33333.0, 19130.0]\n",
      "[0.93002, 5.912, 62.82, 703.69, 8826.44]\n",
      "[0.15991, 0.64642, 6.0147, 66.483, 819.02]\n",
      "[0.0158, 0.20063, 2.4206, 29.931, 331.08]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11f440048>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# order\n",
    "f1 = open('./output/scalability/time_order1.csv')\n",
    "f2 = open('./output/scalability/time_order2.csv')\n",
    "f3 = open('./output/scalability/time_order3.csv')\n",
    "f4 = open('./output/scalability/time_order4.csv')\n",
    "f5 = open('./output/scalability/time_order5.csv')\n",
    "\n",
    "f6 = open('./output/dimensionality/time_order_hosvd1.csv')\n",
    "f7 = open('./output/dimensionality/time_order_hosvd2.csv')\n",
    "f8 = open('./output/dimensionality/time_order_hosvd3.csv')\n",
    "f9 = open('./output/dimensionality/time_order_hosvd4.csv')\n",
    "f10 = open('./output/dimensionality/time_order_hosvd5.csv')\n",
    "\n",
    "rank = [3, 4, 5, 6, 7]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "\n",
    "result6 = list(csv.reader(f6))\n",
    "result7 = list(csv.reader(f7))\n",
    "result8 = list(csv.reader(f8))\n",
    "result9 = list(csv.reader(f9))\n",
    "result10 = list(csv.reader(f10))\n",
    "\n",
    "result6 = [float(i) for i in result6[0]]\n",
    "result7 = [float(i) for i in result7[0]]\n",
    "result8 = [float(i) for i in result8[0]]\n",
    "result9 = [float(i) for i in result9[0]]\n",
    "result10 = [float(i) for i in result10[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [0.0158,result2[3],result3[3],result4[3],331.08]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],704.91]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],7531.83]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],7768]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],8826.44]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],819.02]\n",
    "hosvd = [result6[0]+result6[1], result7[0]+result7[1], result8[0]+result8[1], result9[0]+result9[1], result10[0]+result10[1]]\n",
    "sthosvd = [result6[2], result7[2], result8[2], result9[2], result10[2]]\n",
    "\n",
    "\n",
    "print(result3[23])\n",
    "print(result3[3])\n",
    "# stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "# ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "# tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "# hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "# ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "# ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "# rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "# mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# ax1.plot(rank, tl, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#186038', label='Tucker-als (TL)')\n",
    "# ax1.plot(rank, hosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#661b28', label='HOSVD')\n",
    "# ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "ax1.plot(rank[0:3], ttmts[0:3], marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "ax1.xaxis.set_ticks(rank)\n",
    "ax1.set_xlabel('Order')\n",
    "ax1.set_ylabel('Time (sec)')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "ax1.xaxis.set_ticks(rank)\n",
    "ax1.yaxis.set_ticks([ 1, 1*(10**3)])\n",
    "# ax1.set_xscale('log')\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('SCALABILITY_ORDER.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[5.3971, 0.34172, 1.9972, 8.3849, 5.5379, 0.000219, 2.0265, 8.1993, 27.538, 1.5968, 45.348, 45.443, 65.042, 64.749, 5.0, 5.0, 175.75, 5.0, 19.453, 28.244, 23.759, 3.4358, 5.0, 35.898, 5.0, 34.501, 0.16156, 0.24704, 42.625, 0.0, 11.137]\n",
      "36.099\n",
      "12.464\n",
      "[45.348, 89.822, 135.17, 180.07, 224.22]\n",
      "[65.042, 129.26, 193.88, 259.09, 323.03]\n",
      "[29.1348, 29.62, 29.0456, 29.2079, 29.0364]\n",
      "[28.244, 30.96, 34.487, 38.355, 41.422]\n",
      "[35.898, 36.364, 36.099, 36.129, 36.692]\n",
      "[175.75, 234.02, 292.39, 352.0, 409.57]\n",
      "[42.625, 53.493, 64.561, 75.798, 86.388]\n",
      "[8.3849, 10.417, 12.464, 14.625, 16.554]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c19ae10>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# iteration\n",
    "f1 = open('./output/scala_iteration5/time_order1.csv')\n",
    "f2 = open('./output/scala_iteration5/time_order2.csv')\n",
    "f3 = open('./output/scala_iteration5/time_order3.csv')\n",
    "f4 = open('./output/scala_iteration5/time_order4.csv')\n",
    "f5 = open('./output/scala_iteration5/time_order5.csv')\n",
    "\n",
    "\n",
    "iteration = [5, 10, 15, 20, 25]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [result1[3],result2[3],result3[3],result4[3],result5[3]]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "print(result3[23])\n",
    "print(result3[3])\n",
    "# stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "# ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "# tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "# hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "# ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "# ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "# rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "# mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(iteration, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "ax1.plot(iteration, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "# ax1.plot(rank, tl, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#186038', label='Tucker-als (TL)')\n",
    "# ax1.plot(rank, hosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#661b28', label='HOSVD')\n",
    "# ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "ax1.plot(iteration, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "ax1.plot(iteration, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "ax1.xaxis.set_ticks(iteration)\n",
    "ax1.yaxis.set_ticks([ 1*(10**2), 4*(10**2)])\n",
    "f = mticker.ScalarFormatter(useOffset=False, useMathText=True)\n",
    "g = lambda x,pos : \"${}$\".format(f._formatSciNotation('%1.10e' % x))\n",
    "ax1.yaxis.set_major_formatter(mticker.FuncFormatter(g))\n",
    "\n",
    "ax1.set_xlabel('Number of Iterations')\n",
    "ax1.set_ylabel('Time (sec)')\n",
    "ax1.yaxis.set_label_coords(-0.12,0.5)\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('SCALABILITY_ITERATION_log.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0096325, 0.0041604, 0.013327, 0.0287, 0.010036, 9.95e-05, 0.020296, 0.03193, 0.0607, 0.0026636, 0.061733, 0.045909, 0.065153, 0.046208, 2.0, 3.0, 0.93002, 36.667, 0.28491, 2.0033, 0.023343, 1.9678, 3.0, 0.77802, 21.4, 0.040498, 0.45595, 0.26214, 0.15991, 5.0, 0.12789]\n",
      "[0.061733, 0.44967, 5.2709, 61.077, 35.131]\n",
      "[0.065153, 3.4527, 48.28, 745.03, 368.51]\n",
      "[0.06336359999999999, 1.584039, 24.924999999999997, 324.5707, 322.8458]\n",
      "[2.0033, 836.13, -10000.0, -33333.0, -10000.0]\n",
      "[0.77802, 100.3, 14238.0, -33333.0, 19130.0]\n",
      "[0.93002, 5.912, 62.82, 703.69, 7465.7]\n",
      "[0.15991, 0.64642, 6.0147, 66.483, 40.945]\n",
      "[0.0158, 0.20063, 2.4206, 29.931, 8.1544]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x110a9a390>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# order\n",
    "f1 = open('./output/scalability/time_order1.csv')\n",
    "f2 = open('./output/scalability/time_order2.csv')\n",
    "f3 = open('./output/scalability/time_order3.csv')\n",
    "f4 = open('./output/scalability/time_order4.csv')\n",
    "f5 = open('./output/scalability/time_order5.csv')\n",
    "\n",
    "rank = [3, 4, 5, 6, 7]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "\n",
    "fig = plt.figure(figsize=(30,12))\n",
    "\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "a1= ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "a2 = ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "a3 = ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "a4 = ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "a5 = ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "a6 = ax1.plot(rank[0:3], ttmts[0:3], marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "a7 = ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "a8 = ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax1.legend((a1[0], a2[0],  a6[0], a7[0], a3[0], a4[0]),\n",
    "           ('D-Tucker', 'Tucker-ALS, MACH', 'Tucker-ts, Tucker-ttmts', 'RTD', 'HOSVD (r)', 'ST-HOSVD (r)')\n",
    "           , loc='upper center', bbox_to_anchor=(0.50, -0.05), ncol=6, frameon=False, columnspacing=2)\n",
    "\n",
    "fig.savefig('legend_scalability.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> FIG/runtime/runtime.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Ellipse, Polygon\n",
    "import numpy as np\n",
    "import csv\n",
    "import math\n",
    "import matplotlib.ticker as mticker\n",
    "import sys\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['text.usetex'] = True \n",
    "plt.rcParams['text.latex.preamble'] = '\\\\usepackage{libertine}' \n",
    "plt.rcParams.update({'font.size': 20})\n",
    "plt.rcParams[\"text.usetex\"] =True\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "256\n"
     ]
    }
   ],
   "source": [
    "#{2^11, 0.281}, {2^12, 0.629}, {2^13, 1.522}, {2^14, 2.814}, {2^15, 5.757}, {2^16, 10.794}, {2^17, 21.789}\n",
    "#{2^11, 0.551}, {2^12, 0.594}, {2^13, 0.681}, {2^14, 0.784}, {2^15, 1.085}, {2^16, 1.782}, {2^17, 3.376}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [0.551, 0.594, 0.681, 0.784, 1.085, 1.782, 3.376]\n",
    "fft = [0.281, 0.629, 1.522, 2.814, 5.757, 10.794, 21.789]\n",
    "#{2^11, 0.281}, {2^12, 0.629}, {2^13, 1.522}, {2^14, 2.814}, {2^15, 5.757}, {2^16, 10.794}, {2^17, 21.789}\n",
    "#{2^11, 0.551}, {2^12, 0.594}, {2^13, 0.681}, {2^14, 0.784}, {2^15, 1.085}, {2^16, 1.782}, {2^17, 3.376}\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(size, pft, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='PFT')\n",
    "ax1.plot(size, fft, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='FFT')\n",
    "# ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "# ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# # ax1.plot(rank, ts, marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "# #         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "# ax1.plot(rank, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "# ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "# ax1.set_xticks(size)\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "\n",
    "ax1.set_xticks([2**7, 2**10, 2**13])\n",
    "ax1.set_xticklabels([2**7, 2**10, 2**13])\n",
    "ax1.set_yticks([0.5, 4, 32])\n",
    "ax1.set_yticklabels([0.5, 4, 32])\n",
    "ax1.get_xaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "ax1.get_yaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "# f = mticker.ScalarFormatter(useOffset=False, useMathText=True)\n",
    "# g = lambda x,pos : \"${}$\".format(f._formatSciNotation('%1.10e' % x))\n",
    "# ax1.xaxis.set_major_formatter(mticker.FuncFormatter(g))\n",
    "\n",
    "\n",
    "\n",
    "ax1.set_xlabel('Input size N')\n",
    "ax1.set_ylabel('Running Time (sec)')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('N_RUNTIME.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [3.376, 3.487, 3.683, 4.310, 5.878, 8.753, 14.843]\n",
    "fft = [21.789, 21.789, 21.789, 21.789, 21.789, 21.789, 21.789]\n",
    "#{2^7, 21.789}, {2^8, 21.789}, {2^9, 21.789}, {2^10, 21.789}, {2^11, 21.789}, {2^12, 21.789}, {2^13, 21.789}\n",
    "#{2^7, 3.376}, {2^8, 3.487}, {2^9, 3.683}, {2^10, 4.310}, {2^11, 5.878}, {2^12, 8.753}, {2^13, 14.843}\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(size, pft, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='PFT')\n",
    "ax1.plot(size, fft, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='FFT')\n",
    "# ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "# ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# # ax1.plot(rank, ts, marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "# #         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "# ax1.plot(rank, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "# ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "# ax1.set_xticks(size)\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "\n",
    "ax1.set_xticks([2**7, 2**10, 2**13])\n",
    "ax1.set_xticklabels([2**7, 2**10, 2**13])\n",
    "ax1.set_yticks([2, 8, 32])\n",
    "ax1.set_yticklabels([2, 8, 32])\n",
    "ax1.get_xaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "ax1.get_yaxis().set_major_formatter(mticker.ScalarFormatter())\n",
    "# f = mticker.ScalarFormatter(useOffset=False, useMathText=True)\n",
    "# g = lambda x,pos : \"${}$\".format(f._formatSciNotation('%1.10e' % x))\n",
    "# ax1.xaxis.set_major_formatter(mticker.FuncFormatter(g))\n",
    "\n",
    "\n",
    "\n",
    "ax1.set_xlabel('Output size M')\n",
    "ax1.set_ylabel('Running Time (sec)')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('M_RUNTIME.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABtgAAALpCAYAAAA5LCKPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOzd22+c+Xkn+Oet0ytS4qGqW2q1TiTbARYJkl2srQQeYOxBPJ3LYAbYJHuxt4mDBJgF5mYavtu7TOcmwGKRwF7/ATPjAfYiiwEW7jibSYB4krY3c1gHC48lUi2pdeiu4kEi+dbptxdVKpLdkoqlFs+fDyCIqqpf8SkCr8jiF8/zZCmlAAAAAAAAAPandNQFAAAAAAAAwEkiYAMAAAAAAIAJCNgAAAAAAABgAgI2AAAAAAAAmICADQAAAAAAACYgYAMAAAAAAIAJVI66gOPszTffTIuLi0ddBgAAAAAAAIfsRz/60ScppYvPu0/A9hKLi4vx4YcfHnUZAAAAAAAAHLIsy1ZedJ8RkQAAAAAAADABARsAAAAAAABMQMAGAAAAAAAAExCwAQAAAAAAwAQEbAAAAAAAADABARsAAAAAAABMQMAGAAAAAAAAExCwAQAAAAAAwAQEbAAAAAAAADABARsAAAAAAABMQMAGAAAAAAAAExCwAQAAAAAAwAQEbAAAAAAAADABARsAAAAAAABMQMAGAAAAAAAAExCwAQAAAAAAwAQEbAAAAAAAADABARsAAAAAAABMQMAGAAAAAAAAExCwAQAAAAAAwAQEbAAAAAAAADABARuvpPk3tyL100sfk/opmn9z61g+/2E4Da/hJPP1B9cBwFnn+wAAAJxt3hMcLAEbE7v7r/5D/PRf/ru4/cc/eOHFmfopbv/xD+Kn//Lfxd1/9R+O1fMfhtPwGk4yX39wHQCcdb4PAADA2eY9wcETsDGR5t/cinv/5m8jIuLxD/7+uRfns4vy8Q/+PiIi7v2bv913An7Qz38YTsNrOMl8/cF1AHDW+T4AAABnm/cEh0PAxkTqN5fi4jd+fvTvz16cn70oIyIufuPno35z6Vg8/2E4Da/hJPP1B9cBwFnn+wAAAJxt3hMcjspRF8DJkpWyWPr9b0REjC6+Z38v/d6vxu0/+fPPXZRLv/+NyErZsXj+w3AaXsNJ5usPrgOAs873AQAAONu8JzgcWUovX3B3lt28eTN9+OGHR13GsfS8hPuzvshFedDPfxhOw2s4yXz9wXUAcNb5PgAAAGeb9wRfXJZlP0op3XzufQK2FxOwvdx+Lk4AAAAAAOD4Ea6N97KAzQ42XllWymLp9371qMsAAAAAAAAmtPR7vypc+wIEbLyy1E9x+0/+/KjLAAAAAAAAJnT7T/48Ut+Uw1dVOeoCOJnsYBvvNLyGk8zXH1wHAGed7wMAAHC2jXtP8Ox27wlejQ42Jva8i/LiN34+fuV7vx8Xv/Hzo9se/+Dv4/Yf/2DiBPygn/8wnIbXcJL5+oPrAOCs830AAADONu8JDp4ONibyoovyWcK99PvfiIid5HvSBPygn/8wnIbXcJL5+oPrAOCs830AAADONu8JDocONibS+vD2Cy/KiBhdnJ9NwFsf3j4Wz38YTsNrOMl8/cF1AHDW+T4AAABnm/cEh0PAxkQav/JOXP2tX46IF+9r+OzFefW3fjkav/LOsXj+w3AaXsNJ5usPrgOAs873AQAAONu8JzgcWUrmar7IzZs304cffnjUZRxLzb+5FfWbSy9tF039FK0Pb7/SRXnQz38YTsNrOMl8/cF1AHDW+T4AAABnm/cEX1yWZT9KKd187n0CthcTsAEAAAAAAJxNLwvYjIgEAAAAAACACQjYAAAAAAAAYAICNgAAAAAAAJiAgA0AAAAAAAAmIGADAAAAAACACQjYAAAAAAAAYAICNgAAAAAAAJiAgA0AAAAAAAAmIGADAAAAAACACQjYAAAAAAAAYAJnLmDLsuzdLMt+dNR1AAAAAAAAcDKdqYAty7J3I6IZEV8+6loAAAAAAAA4mSpHXcBhSil9EBGRZdlRlwIAAAAAAMAJdaY62AAAAAAAAOCL2lcHW5ZlvxERjYj4SkS8ExHfTin924Ms7CW1vB8R/zql9OPn3PfliHg3Im7FoN5bz7rWAAAAAAAA4HUYG7ANw7Ufp5RuDf89HxE/yrLsnZTSHx50gcPP+U5EvBcRqxHxzYj4/gse862U0m/uuu17WZY1nxfGAQAAAAAAwKvYz4jIxrNwLSIipbQag7Dr/QOr6jNSSrdSSr+bUnovIpoveNh7EfHtz9z2B3GIdQIAAAAAAHD6vTRgG3aFfXs4enG3Hw/v/+ztz3uO7w+73l50/7/Isuyb+yl2jN+KwWjI3W7FYGQkAAAAAAAAvBYvDdiGnWt/GJ8Prp4FZp+9/Xnei4g/e17IlmXZv4iIX04pfWcfz/NCwyBwfnenXcSo225fQeBnnu/Xsyz7ztra2hcpCwAAAAAAgFNo7IjIlNJ7z4KqXf7HGOxl++ztzzv/43hOyDbsWvvl3TvTvoAXdsgNNYaf890sy94ffvx+lmXP7W5LKf1pSumbc3Nzr6E0AAAAAAAATpPKpAeGIdk3I+Ir+z2TUvogy7L3IuLPIuIrw3DtN1NKvzbp5/8iUkofRMQHMQj8AAAAAAAAYGITB2wR8b0YhGP7GQ85MgzZ/iDLsp9FxK2DCNeyLJvfT1cdAAAAAAAAvKqxIyJ3G45XfH/YCXacPAvVGrtv3DWSsnm45QAAAAAAAHBa7TtgG451/P6rhmvDfWffSil9KSK+l2XZ91/leZ5n2E23Gp/fxdYY3v/j1/W5AAAAAAAAONv2FbBlWfYbMRjr+MGu276cZdk7+zz/bkS8HxH/OCIipfSdiPh+lmXfm7zkF/ogIj5bzzvD2wEAAAAAAOC1GBuwDcOxRkTcyrLsneGfL0fE7+5nD9vwse9HxD/evR8tpfSHEfG3rzFkey8ivvWZ2353eDsAAAAAAAC8FllK6cV3DnaYtV5w963huMeXf4LBKMjf3B2ufeb+9yPiZ8OutpfV8a0YdKT9RkT8OAadad//TFfdu8PH3Hr29xfZF3fz5s304YcfvupxAAAAAAAATqgsy36UUrr5vPsqLzs4DMWyL/LJU0q/Nub+sR1mwzr28zjjIAEAAAAAADhQ+9rBBgAAAAAAAAwI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGACAjYAAAAAAACYgIANAAAAAAAAJiBgAwAAAAAAgAkI2AAAAAAAAGAClaMuAAAAAAAAgNevn1L85MFW/OWtjbjd3I7tTopz1SyWGufia+/MxC9cnopSlh11mSeSgA0AAAAAAOCUebjRie/+8FE82OjsuX2rk+InD7fiJw+34vJMNX77q5firZnqEVV5chkRCQAAAAAAcIo83OjEH/3Fx58L1z7rwfBxD8c8js/TwQYAAAAAAHBK9FOK7/7wUTxt9yMiolrK4utfmomvLl6Ii+er8fhpJ364/CT+4mfr0e1HPG3347s/fBTfeveKcZET0MEGAAAAAABwSvzkwdaoc61ayuKffe2t+Ke/1IjLM7Uol7K4PFOLf/pLjfifv3Y5KsOU6MFGJ37yYOsIqz55BGwAAAAAAACnxF/e2hh9/PUvzcSbF6rxXz7ejP/z/23F//ZXD+I/39+MiIilN87F1780O3rsX93e+Nxz8WJGRAIAAAAAAJwC3X6Kn32yPfr3j+4+jT/76fqex1yZrcUvXZmOiIh/sHAhfjC8/9anxeEVegoI2AAAAAAAAE6YlFK0tnpxu1nEcrOIlWYRH60W0e3vPGZ1q/e5c8vNnSDtzQvV0cfbnf7nHsuLCdgAAAAAAACOue1OP+6sDsK0Z382ivGhWKUUcX0+j4VGHouNPJYa+ei+T550Rh+fq9oqNgkBGwAAAAAAwDHSTykebnT2hGkfr3ci7eNstZxFpzd45M3r5+N/+sqbUSllz33sX688GX38zhv5cx/D8wnYAAAAAAAAjtBG0YuVYZB2u1nEnVYR293xcdq5SjboTKsPutMWGnmsNIv49l8/ioiI/3hvM77+ThFLb5z73Nnbn27Hv//Zzn62f7g08/pe0BkgYAMAAAAAADgk3X6Ku6vtwd601iBU++Rpd+y5LCLenqvGUn1n3ONbM9UoZXu7037h8lRcnqnGg41OdPop/te/fBBf/9Js/IOFC/HmhWp88qQTf73yJP79z9ZH+9ouz1TjFy5PHcCrPb0EbAAAAAAAAAcgpRTNze5gzGNrEKrdXS1GwdbLzOSlWGqci4VGLZYaedyo55FXxu9JK2VZ/PZXL8Uf/cXH8bTdj24/4gc/XY8f/HT9uY8/XyvF73z10ueCOl5OwAYAAAAAAPAabHf6cWe12LM7baMYn6ZVShHX5wddac/+1KfKkb1i6PXWTDX++T96O777w0fxYKPzwsddnqnG73z1Ulyaqb7S5znLBGwAAAAAAAAT6qcUDzc6o71pK80iPl7vxPjNaRFvnq/shGn1PK7O16JSer0dZG/NVONb716JnzzYir+6vRG3Pi1iu9OPc9VSvPNGHv9waSZ+4fKUzrVXJGADAAAAAAAYY2O7F8utnc60O60itrvj47RzlSwWG3ks1AeB2kIjj5m8fAgVD8ZF/uLb0/GLb08fyuc7SwRsAAAAAAAAu3R6Ke6ttfeMevx0szv2XBYRV+aqsVjfGfV4aaaqS+wUErABAAAAAABnVkopPt3sxsquMO3uWju641enxWxe3rU3rRY36nnkldLBF82RE7ABAAAAAABnxnanHyvDUY/P/t4oxqdplVLE9fl8V6CWR32qHJnutDNJwAYAAAAAAJxK/ZTiwXpn0Jk2DNMerHdi/Oa0iIvnK6OdaUuNPK7M1aJSEqYxIGADAAAAAABOhfXt3mDU4zBMu9MqYrs7Pk6bqmaxsGtv2kI9jwt5+RAq5qQSsAEAAAAAACdOp5fi3lo7lptF3G4WsdIs4tPN7thzWURcmavujHqs53Fppholox6ZgIANAAAAAAA41lJK8elmdzDqcRim3V1rR3f86rSYPVceBWmLjTxu1GuRV0oHXzSnmoANAAAAAAA4VrY6/bgzHPP4bH/ak2J8mlYtZXG9XouF+mBv2mIjj/mpcmS603jNBGwAAAAAAMCR6acUD9Y7e8K0B+udGL85LeLi+crOqMdGHlfmalEpCdM4eAI2AAAAAADg0Kxv92JluDdtuVXEnVYRRXd8nDZVzWKhvhOmLdTzuJCXD6Fi+DwBGwAAAAAAcCA6vRR3156NemzHcrOI5mZ37LksIq7O1QZBWmPw96UL1SgZ9cgxIWADAAAAAAC+sJRSfLrZ3Rn12Czi3lo7uuNXp8XsuXIsNnb2pl2fr0VeKR180fCKBGwAAAAAAMDEtjr9uNMq9uxOe1KMT9OqpSyu12s7u9PqecxPlSPTncYJImADAAAAAABeqp9SPFjvDPamNYtYaRXxYL0T4zenRVy8UBkFaYuNPK7O1aJcEqZxsgnYAAAAAACAPda3u6OdacutIu60iii64+O0qWopFuu1WNjVnXY+Lx9CxXC4BGwAAAAAAHCGdXr9uLvajuVd4x6bm72x50pZxJXZnVGPC41aXLpQjZJRj5wBAjYAAAAAADgjUkrxydNurOwK0+6utqO3j1mPc+fKO3vTGnlcn69FXikdfNFwDAnYAAAAAADglNrq9Edh2sowUHvS7o89Vy1lcb1ei6VGPhj3WM+jPi1SgGdcDQAAAAAAcAr0U4qP1zujzrTlZhEPNzqxj+a0uHShMgrSlhp5XJmrRblk1CO8iIANAAAAAABOoPXtbtxuFrHSbA861FpFtPcx63GqWorF+u7daXmcr5UPoWI4PQRsAAAAAABwzHV6/bi72o7bw860lVYRzc3e2HOlLOLKbG3P7rSLFypRynSnwRchYAMAAAAAgGMkpRSfPO3ujHpsFXFvtR37aE6L+XPlUVfaYiOPG/O1qFVKB180nDECNgAAAAAAOEJbnX6sDIO05WYRK80inrT7Y89Vy1ncmN816rGeR33ar/3hMLjSAAAAAADgkPT6KT5e78TKMExbbhbxcKMT+2hOi0sXKjujHut5XJmrRblk1CMcBQEbAAAAAAAckLWt7q7OtHastIpo72PW43S1NBrzuFivxUIjj/O18iFUDOyHgA0AAAAAAF6DTq8fH622d3anNYtobfXGnitlEVfnarFQHwRqS408Ll6oRJbpToPjSsAGAAAAAAATSinFJ0+7e8K0e2vt2EdzWsxPlWNxGKYtNPK4MV+LWqV08EUDr42ADQAAAAAAxths9+JOa9CddrtZxEqriKft/thz1XIWN+Zro91pC/U86tN+NQ8nnasYAAAAAAB26fVTfLzeGXWmrbSKeLDR2dfZSxcqozBtsZHHldlalEtGPcJpI2ADAAAAAOBMW9sajnpsDQK1O612tPcx63G6WhqNeVxq5LFQr8V0rXwIFQNHTcAGAAAAAMCZ0e714+5qe8/utNZWb+y5UhZxdW5n1ONiPY+LFyqRZbrT4CwSsAEAAAAAcCqllOLx026sPNub1izi7lo7+uOb02J+qjwK0hYbeVyfr0WtUjr4ooETQcAGAAAAAMCpsNnuxUqrvWd32tN2f+y5ajmLhXotFuo7u9Pmp/z6HHgx/0MAAAAAAHDi9PopPl5/Fqa1Y7lVxMONzr7OvjVTjYV6bbA3rZHHldlalEtGPQL7J2ADAAAAAODYW9vqDsY8tgbdaXda7Wj3xs96nK6VRmMeFxt5LNRrMV0rH0LFwGkmYAMAAAAA4Fhp9/pxd7Udt5+NemwW0drqjT1XyiKuztVGYdpiI4+L5yuRZbrTgNdLwAYAAAAAwJFJKcXjp93R3rTlZhH31trRH9+cFvWp8qArrZHHUiOPa/O1qJVLB180cOYJ2AAAAAAAODSb7V6stNo7gVqriM12f+y5WjmLG/Vhd9pw5OPclF9xA0fD/z4AAAAAAByIXj/F/fV2rDSL0bjHR0+6+zr71kx1GKQNQrW3Z2tRLhn1CBwPAjYAAAAAAF6L1a2dUY8rrSLutNrR7o2f9ThdK4260hYbeSzUazFdKx9CxQCvRsAGAAAAAMDE2t1+fLTaHo15XG4WsbrVG3uulEVcm6uN9qYtNvJ483wlskx3GnByCNgAAAAAAHiplFI8ftIdBWnLzSLurbWjP745LepT5VFn2mIjj2vztaiVSwdfNMABErABAAAAALDHZrsXK632aG/aSquIzXZ/7LlaOYsb9cHOtGcjH+em/BoaOH38zwYAAAAAcIb1+inur7dHnWnLzSIePenu6+zlmWos7Nqd9vZsNcolox6B00/ABgAAAABwhqxudfeEaXdW29HpjZ/1eL5WioX6zt60G/VaTNfKh1AxwPEjYAMAAAAAOKXa3X7cWW3Hyq5AbXW7N/ZcKYu4NlfbszvtzfOVyDLdaQARAjYAAAAAgFMhpRSPn3T37E27t9aO/vjmtKhPlfeEadfma1Erlw6+aIATSsAGAAAAAHACPW33djrTWoMutc1Of+y5WjmLhXoeC41hh1o9j7kpvyoGmIT/NQEAAAAAjrleP8X9tXbcHnamLTeLePSku6+zl2eqo860hXoeb89Wo1wy6hHgixCwAQAAAAAcM63N7ihIu90s4qPVdnR642c9nq+VdkY91vO4Ua/FdK18CBUDnC0CNgAAAACAI9Tu9uPOansw6rFZxEqziNXt3thz5Szi6nwtloadaYuNPN48X4ks050GcNAEbAAAAAAAh6SfUjx+0h2FacvNIu6vt6M/vjktGtPlUZC21Mjj2nwtquXSwRcNwOcI2AAAAAAADsjTdm/UlbbcLGK51Y6tTn/suVo5G4Vpgz+1mD3n17kAx4X/kQEAAAAAXoNeP8W9teGox+H+tMdPumPPZRHx1kx1V5iWx9uz1SgZ9QhwbAnYAAAAAABeQWuzOwrSlptFfNRqR2cfsx4v1Eqx2MhjYRimLdTzmKoa9QhwkgjYAAAAAADGKLr9+Gi1vWd32tp2b+y5chZxdb4WS7vCtDfPVyLTnQZwognYAAAAAAB26acUj550YqW5E6jdX2/HPprTojFd3hn1WM/j2nwtqmXdaQCnjYANAAAAADjTnha9PaMeV1rt2Or0x56rlbPBmMf6s91ptZg951euAGeB/+0BAAAAgDOj109xb23XqMdWEY+fdMeeyyLi8mw1FoZh2lIjj8uz1SgZ9QhwJgnYAAAAAIBTKaUUq1u9UZC23Czio1Y7OvuY9XghL+3qTMvjRj2PqapRjwAMCNgAAAAAgFOh6PbjTqsdK60ibg871Na3e2PPlbOIa/O1nd1pjTzemK5EpjsNgBcQsAEAAAAAJ04/pXj0pLOzN63Zjvvr7dhHc1o0piujnWmLjTyuzdWiWtadBsD+CdgAAAAAgGPvadEbjXlcbhax0ipiqzM+TcsrWSzU81ioD/amLTTymD1XPoSKATjNBGwAAAAAwLHS7ae4v9aO280iVoaB2uOn3bHnsoi4PFvdszvt8mw1SkY9AvCaCdgAAAAAgCOTUorWVi9Wmjt70+6utqOzj1mPF/LSnjDtRj2PqapRjwAcPAEbAAAAAHBoim4/7rTao1GPy60i1rd7Y8+Vs4jr87VYaOwEam9MVyLTnQbAERCwAQAAAAAHop9SPNrojIK05WYR99c6Mb43LeKN6UosNJ7tTavFtblaVMu60wA4HgRsAAAAAMBr8aToxXKziJVhmLbSKmKrMz5OyytZLDwb9VjPY6GRx+y58iFUDACvRsAGAAAAAEys209xb7U96kxbbhbxydPu2HNZRFyerY7CtMVGHpdnq1Ey6hGAE0TABgAAAAC8VEopWlu9nb1pzSI+Wi2i2x9/diYvxWIjH3Wo3ajnMVU16hGAk03ABgAAAADsUXT7cadVxO1mESvNdiw3i1gvemPPVUoR1+Zqg+60xmDU4xvTlch0pwFwygjYAAAAAOAM66cUDzc6sTLsTLvdKuLjtU6M35wW8cZ0ZRSmLTbyuDpXi2pZmAbA6SdgAwAAAIAz5Emxa9Rjq4iVZhHb3fFx2rlKFjfqO2HaYj2PmXPlQ6gYAI4fARsAAAAAnFLdfop7q+1Ybu3sTvvkaXfsuSwi3p6txkIjj6Xh/rTLs9UoGfUIABEhYAMAAACAUyGlFK2t3nBv2iBM+2i1iG5//NmZvLSzN62ex416HlPV0sEXDQAnlIANAAAAAE6gotuPlV2daSvNdqwXvbHnKqWIa/PPxjzWYrGRR2O6EpnuNADYNwEbAAAAABxz/ZTi4UZnz+60j9c6MX5zWsSb5yujzrTFRh5X52pRLQvTAOCLELABAAAAwDGzUfRGYx6XW4ORj9vd8XHauUoWN+qDvWnPQrWZc+VDqBgAzhYBGwAAAAAcoW4/xd3V9mDM43Dk4ydPu2PPZRHx9mx1tDttsZHHWzPVKBn1CAAHTsAGAAAAAIckpRTNzW4st9qjcY93V4vo9sefnclLe8K0G/N5nKuWDr5oAOBzBGwAAAAAcEC2O/24s1rs7E5rFrFRjE/TKqWI6/N5LDwL1Oq1aExXItOdBgDHgoANAAAAAF6DfkrxcKOzJ0z7eL0T4zenRbx5vjLqTFuo53F1rhbVsjANAI4rARsAAAAAvIKN7V4st4pYaRZxu1nEnVYR293xcdq5SjboTKsPA7VGHjN5+RAqBgBeFwEbAAAAAIzR6aW4t7azN22lVcQnT7tjz2UR8fZcdRSmLTbyeGumGiWjHgHgRBOwAQAAAMAuKaVobnZ3Rj222nF3tYju+NVpMZOXRkHaUiOPG/U88krp4IsGAA6VgA0AAACAM22704+V1k5n2nKziI1ifJpWKUVcn98Z87jUyKM+VY5MdxoAnHoCNgAAAADOjH5K8WC9Eyutwd605WYRD9Y7MX5zWsSb5yuj7rTFeh5X52tRKQnTAOAsErABAAAAcGptbPdiediVttws4k6riO3u+DjtXCUbdKbVdzrUZvLyIVQMAJwEAjYAAAAAToVOL8W9tfbO7rRmEZ9udseeyyLi7blqLO0K096aqUbJqEcA4AUEbAAAAACcOCml+HSzO9ibNgzT7q61ozt+dVrM5uWdUY+NWtyo55FXSgdfNABwagjYAAAAADj2tjr9uLNr1ONKq4iNYnyaVilFXKQCslwAACAASURBVJ/PdwVqedSnypHpTgMAvgABGwAAAADHSj+leLDe2Rn12CriwXonxm9Oi7h4vhILwyBtqZHHlblaVErCNADg9RKwAQAAAHCk1rd7sdIs4vawM22lVUTRHR+nTVWzWKjvdKYt1PO4kJcPoWIA4KwTsAEAAABwaDq9FHfXno16bMdys4jmZnfsuSwirsxVB2HaMFS7NFONklGPAMARELABAAAAcCBSSvHpZndn1GOziHtr7eiOX50Ws3k5Ft/YCdNu1GuRV0oHXzQAwD4I2AAAAAB4LbY6/bjTKvbsTntSjE/TqqUsrs3XRnvTFhp51KfKkelOAwCOKQEbAAAAABPrpxQP1juDvWnDMO3BeifGb06LuHi+MtqbttjI48pcLSolYRoAcHII2AAAAAAYa327O9qZttwq4k6riKI7Pk6bqmaxUN8J0xbqeVzIy4dQMQDAwRGwAQAAALBHp9ePu6vtWB6Ne2xHc7M79lwWEVfnarHQqI0CtUsXqlEy6hEAOGUEbAAAAABnWEopPt3s7uxNaxZxd7UdvX3Mepw9Vx7tTVts5HF9vhZ5pXTwRQMAHDEBGwAAAMAZstXpx0pruDdt+OdJuz/2XLWUxfX6sDNtOPJxfqocme40AOAMErABAAAAnFL9lOLj9c6e7rSHG53YR3NaXLxQ2ROmXZ2rRbkkTAMAiBCwAQAAAJwa69vdWG62B2Faq4g7rSKK7vg4bapaioX6zt60xXoe5/PyIVQMAHAyCdgAAAAATqBOrx93V9txu1nESmvQndbc7I09V8oirszuhGkLjVpculCNklGPAAD7JmADAAAAOOZSSvHJ024sD8O0280i7q22o7ePWY9z58o7nWmNPK7P1yKvlA6+aACAU0zABgAAAHDMbHX6o6605WYRK80inrT7Y89VS1lc/8yox/q0X/8AALxufsICAAAAOEL9lOLj9c4oTFtuFvFwoxP7aE6LSxcqsTAM0hYbeVydq0W5ZNQjAMBBOzMBW5Zl70bE+ymlrxx1LQAAAMDZtbbVjeXWs860dqy0imjvY9bjVLUUi8PutGeh2vm8fAgVAwDwWWciYBuGa82I+PJR1wIAAACcHZ1ePz5abe/pTmtt9caeK2URV2Zre3anXbxQiVKmOw0A4Dg4EwFbSumDiIjMD6EAAADAAUkpxSdPu3vCtHtr7dhHc1rMnSvvCdOuz9cir5QOvmgAAF7JmQjYAAAAAF63rU4/Vp6FacORj0/b/bHnquUsrs/XYmkYpi3U86hP+xUNAMBJcmJ+esuy7P2I+NcppR8/574vR8S7EXErIhoRcetZ1xoAAADAF9Xrp/h4vTPYmzYM0x5sdPZ19tKFyihIW2rkcWWuFuWSKTsAACfZsQ7Ysix7JyLei4jViPhmRHz/BY/5VkrpN3fd9r0sy5rPC+MAAAAAxlnb6u7pTLvTakd7H7Mep6ulWGjksVgf7E9baORxvlY+hIoBADhMxzpgSyndiojfjYjIsuw3XvCw9yLi25+57Q8i4v2I+LWDqw4AAAA4Ddq9ftxdbe/Zndba6o09V8oirs7VYqG+szvt4oVKlOyABwA49Y51wLZPvxWDMG23WzEYGQkAAAAwklKKT54OutNuN4tYaRZxd60d/fHNaTF/rjwK0hYaedyYr0WtUjr4ogEAOHZOdMA2HA85P+x0G0kprWZZFlmWfdmYSAAAADi7Ntu9WGm1Y+VZoNYq4mm7P/ZctZzFjfnaTqBWz6M+faJ/jQIAwGt00n8ynB9zfyMiIsuyd2M4LjLLsvcj4vsppQ+edyDLsm/GYN9b3Lhx4/VVCgAAAByoXj/Fx+vtWG62R/vTHm509nX20oXKKExbbORxZbYW5ZJRjwAAPN9JD9j2ZRimfRCDfW3jHvudiPhORMTNmzf3MSACAAAAOAprW91RkLbcLOJOqx3t3vi38tPVUiwMg7SlRh4L9VpM18qHUDEAAKfFqQjYsiybTymtHnUdAAAAwMFo9/pxd7U92pu23CyitdUbe66URVydq43GPC418rh4oRJZpjsNAIBXd9IDtmehWmPXx5Fl2bPRkc1DrwgAAAD4QlJK8fjpsDtt+OfeWjv6+5gzMz9VHox5rA861K7P16JWKR180QAAnCknOmBLKd3Ksmw1Pr+LrTG8/8eHXxUAAAAwic12L1Za7Z1ArVXEZrs/9ly1nMWN+dqe3WnzUyf6Vx0AAJwQp+Gnzg8i4p2I2B2mvTO8HQAAADhGev0UH68PwrTbzSJWWu14uNHZ19lLFyo7e9MaeVyZrUW5ZNQjAACH7zQEbO9FxPci4t/uuu13h7cDAAAAR2htqxu3h51pK60i7rTa0e6Nn/U4XS3t6UxbqNdiulY+hIoBAGC8Yx2wDXepfSsGHWnvRMT7WZZ9EBHfTyl9EDEaE/lelmXfjIhbw8d923hIAAAAOFztXj8+arVjubWzO211qzf2XCmLuDq3d9TjxfOVyDLdaQAAHE/HOmBLKa3GPjrRnoVtAAAAwOFIKcXjJ909Ydq9tXb0xzenRX2qHAvDIG2pkce1+VrUyqWDLxoAAF6TYx2wAQAAAMfDZrsXK632YG9as4jlVhGb7f7Yc7VyFjfqteGYx0GoNj/l1xEAAJxsfqIFAAAA9uj1U9xfb48605abRTx60t3X2bdmqrFYz2OxMQjV3p6tRblk1CMAAKeLgA0AAADOuNWt7p4w7aPVdrR742c9TtdKwzAtH3ao1WK6Vj6EigEA4GgJ2AAAAOAMaXf78dHqru60VhGrW72x50pZxNW52mhv2kIjj4vnK5FlutMAADh7BGwAAABwSqWU4vGTbtwehmkrrSLurbWjP745LepT5VFn2mIjj2vztaiVSwdfNAAAnAACNgAAADglnrZ7sdIsYrk16FBbaRax2emPPVcrZ3GjPuhOezbycW7KrwwAAOBF/LQMAAAAJ1Cvn+L+WjuWWzu70x496e7r7OWZaizs2p329mw1yiWjHgEAYL8EbAAAAHACtDa7sbIrTLuz2o5Ob/ysx/O1UizUd/amLdRrMV0rH0LFAABwegnYAAAA4Jhpd/txZ3VnzONys4jV7d7Yc6Us4tpcbc/utDfPVyLLdKcBAMDrJGADAACAI9RPKR4/6Y4605abRdxfb0d/fHNa1KfKe8K0a/O1qJVLB180AACccQI2AAAAOERP271RV9pys4iVVjs2O/2x52rlLG7Ud3Wn1fOYm/K2HgAAjoKfxAEAAOCA9Pop7q+143azGO1Pe/Sku6+zl2eqozBtoZ7H27PVKJeMegQAgONAwAYAAACvSWuzG8utwd60280iPlptR6c3ftbj+Vpp1JW22MjjRr0W07XyIVQMAAC8CgEbAAAAvIKi24+PVtt7dqetbffGnitlEdfma6MwbbGRx5vnK5FlutMAAOCkELABAADAGP2U4tGTTqw0dwK1++vt6I9vTovGdDkWhmHaUiOPa/O1qJZLB180AABwYARsAAAA8BlPi14sD3emrTSLWG61Y6vTH3uuVs5GYdpCY9ClNjflrTcAAJw2fsoHAADgTOv1U9xbG3amDUO1x0+6+zp7eaY6GvO42Mjj8kw1yiWjHgEA4LQTsAEAAHBmpJRidau3J0z7qNWOzj5mPV6olWJhV5i2UM9jqmrUIwAAnEUCNgAAAE6totuPj1YH3Wm3h+Me17Z7Y8+Vs4ir87VYGgZpi4083jxfiSzTnQYAAAjYAAAAOCX6KcWjJ51Bd1qziJVmO+6vt2MfzWnRmC6PutKWGnlcm69Ftaw7DQAAeD4BGwAAACfS06I3GvO43CxipVXEVmd8mlYrZ4NRj/Vn4x5rMXvO22MAAGD/vIMAAADg2Ov1U9xba4/CtOVWEY+fdMeeyyLi8mx1NOZxsZHH27PVKBn1CAAAfAECNgAAAI6VlFK0tnqx8mxvWquIj1rt6Oxj1uOFWmkUpC0MRz5OVY16BAAAXi8BGwAAAEeq6PbjTqs96kxbbhaxvt0be66cRVybr40CtcVGHm9MVyLTnQYAABwwARsAAACHpp9SPNro7AnT7q91YnxvWkRjuhKLjZ1A7dpcLapl3WkAAMDhE7A9R5Zlvx4Rv/5zP/dzR10KAADAifa06I2CtOXhuMetzvg4La9kcaOex+Jod1otZs95CwsAABwP3p08R0rpTyPiT2/evPk7R10LAADASdHtp7i/1h7sTRsGao+fdseeyyLi8mw1FuuDvWlLjTwuz1ajZNQjAABwTAnYAAAATql+SvGTB1vxl7c24nZzO7Y7Kc5Vs1hqnIuvvTMTv3B56pVDrJRStLZ6o8605WYRH60W0e2PP3shL+3qTMvjRj2PqapRjwAAwMkhYAMAADiFHm504rs/fBQPNjp7bt/qpPjJw634ycOtuDxTjd/+6qV4a6Y69vmKbj/utIpYbrZHgdp60Rt7rpxFXJ+vxUJjJ1B7Y7oSme40AADgBBOwAQAAnDIPNzrxR3/xcTxtv7yd7MHwcf/8H729J2TrpxQPNzqjMY/LrSLur3Vi/Oa0iMZ0JRaHYx4XGrW4NleLall3GgAAcLoI2AAAAE6Rfkrx3R8+GoVr1VIWX//STHx18UJcPF+Nx0878cPlJ/EXP1uPbj/iabsf3/nrh/FPfrEed1rtWGkVsdIqYqszPk7LK1ks1PNYqD8L1PKYPVc+6JcIAABw5ARsAAAAp8hPHmyNxkJWS1n8s6+9FUtvnBvd/+b5avz3V89HP6X4v//rRqSIePSkG//7Dx+/9HmziLg8W92zO+3ybPWVd7gBAACcZAI2AACAU+Qvb22MPv76l2ZisZHHnVYRf3dvM/7rJ9vx0WoR3ZdPjoyIiJm8FAu7wrQb9TymqkY9AgAARAjYAAAATpXbze3Rx0/bvfhf/q970dzsjj1XyiK+/s5MLAwDtTemK5HpTgMAAHguARsAAMAp0E8pbn+6d3faD1eePvexb0xXBl1p87X4P/5LKyIiUor4H/67Nw6lVgAAgJNOwAYAAHBC9VOKn32yHf/Pvc34j/c3Y32799zHTVWz+KW3p+O/fXs63nnjXMycK0dExIP19ihgO2f8IwAAwL4J2AAAAE6QXj/FTx9vx9/dfxr/6f5mbBQvXqj29mw1/skv1uO/uTQVldLnxz3+9cqT0cfvvJEfSL0AAACnkYANAADgmOv2U/x/j7bi7+5txn/6eDM2288P1S7kpbg+X4u/fzjYw/bJk+7/z96dNedV2Pm+/y1Jj4ZH1mAbTxKTBwabwXKaVJOduYFMJHdJnzfQSV/ti77pVF5BF111ap/a56qz+w3s3V11TlUCdALJznSSVA+xgOABsDEQyfKArcF6ND/rXEi4LfMYDNgaP58bS2stPfr7xpaeb/3XSrXS1DCuvfnudH51avzq55/b23V7hgcAANiABDYAAIA1aG6hnhPnpzM4NJlXztaWPVvtWt1tzTncX82R/mr239GeJPm7F4czMjGXuXqZ//7rkXxhf3c+c8+W3LGlkotX5vK7t67kV6fGM7/U6XZ3VXJod8dK/dUAAADWPYENAABgjZidr+fYucVNtVdHapmebxzVejuaM9BXzUB/Z/Zub0tTsXxD7a8e35n/9suzmZytZ76e/Pz18fz89fGGr9XZ2pTvPr7zfa8BAADAjQlsAAAAq2hmvp5XR6YyODSZV0emMrvQOKptq7bkSH81h/uruWfr+6PatXZ1VfI3X9yTf/z9+YxMzN3wut1dlXz38Z3Z2VX5xH8PAACAzURgAwAAWGFTc/W8OlLL0aFajo9MZa7eOKrt6GzJQH9nBvqruau3NcVH2DLb1VXJD57sy7GRqfzmzYmcfncm03P1tFeasm97Wz63tyuHdnfYXAMAAPgYBDYAAIAVUJtdyCtnFzfVTpyfuvr8s+vt6qpcvf1jf0/lI0W16zUVRR7eU83De6of+zUAAAB4P4ENAADgNrkys5BXzi5uqp08P5UbLKqlr7tydVNtT3fryg4JAADARyawAQAA3ELj0wt5eXgyR4dqeePi9A2j2p09rRnoX9xU2+UZaAAAAOuKwAYAAPAJjU3NZ3C4lsGhyZy6OJMbNLXcs7U1A/2dOdxXzY4tohoAAMB6JbABAAB8DJdq83lpeDKDQ7Wcfnfmhtft3dZ2dVNtW9WvYAAAABuB3+4AAABu0sXJuQwOLW6qvXV5tuE1RZL9d7Rd3VTr7fBrFwAAwEbjNz0AAIAPcH5iLoNLm2rvjN44qt23oz1H+qt5tK+a7na/agEAAGxkfusDAAC4ztnx2bw0VMvR4ckMj801vKapSB7Y0Z6B/s480ldNV1vzCk8JAADAahHYAACATa8sywyPz2VwaHFTbWSicVRraUoe3NmRw/3VPLKnms5WUQ0AAGAzEtgAAIBNqSzL/Gl0NkeHahkcnsyFK/MNr2tpSg7tqmagv5qH91TTUWla4UkBAABYawQ2AABg0yjLMm9dnr26qfZurXFUa20ucmh3Rwb6O/PQro60i2oAAABcQ2ADAAA2tHpZ5sylmRwdquWloclcnlpoeF1bS5GHdy9uqh3a1ZHWFlENAACAxgQ2AABgw6mXZU5dnFncVBuuZXy6cVRrbynySF81R/o68+Cu9lSaRTUAAAA+nMAGAABsCAv1Mq9fnM7g0GReHq5lYqbe8LpqpSmP9i1uqt2/oyOV5mKFJwUAAGC9E9gAAIB1a75e5rXzUxkcquXls7VMzjaOaltam3K4r5qB/s7ct6M9zU2iGgAAAB+fwAYAAKwrcwv1nDi/uKn2ytmpTM01jmrdbc053L+4qbZ/u6gGAADArSOwAQAAa97sQj3HR6YyOFzLH8/WMj1fNryut/29qNaZfdvb0lSIagAAANx6AhsAALAmzczXc2xkKkeHJvPqyFRmFxpHtW3V5gz0d2agv5p7topqAAAA3H4CGwAAsGZMzdXz6kgtR4dqOT4ylbl646h2R2dLBvqrOdLfmbt6W1OIagAAAKwggQ0AAFhVtdmFvHJ2KoNDkzlxfirzjR+plp1bWnJkaVOtv0dUAwAAYPUIbA0URfGtJN86cODAao8CAAAb0pWZhbxytpbBoVpOnp/KDe7+mD3dlQz0d+ZIfzW7uyqiGgAAAGuCwNZAWZY/SvKjxx577LurPQsAAGwUE9MLeWm4lsHhybx+YTo3uPtj7uxpzUB/NYf7q9nd1bqyQwIAAMBNENgAAIDbZmxqfjGqDdXyxsXp3KCp5e6trTnS35nDfdXs2FJZ0RkBAADgoxLYAACAW+pybT6Dw5MZHKrlzXdnbhjV9m5rW9xU66tme6eoBgAAwPohsAEAAJ/Yxcm5vDRUy+DQZM5cnm14TZFk/x1tOdy3uKm2terXEQAAANYnv9ECAAAfy/krcxkcWtxUe2f0xlHtvh3tVzfVutv9CgIAAMD657dbAADgpo2Mz2ZwqJajw5MZHptreE1Tkdy/oz0D/Z15tK+arrbmFZ4SAAAAbi+BDQAAuKGyLHN2fC5HlzbVRiYaR7XmInlwV0cG+qt5ZE81na2iGgAAABuXwAYAACxTlmX+NDqbo0O1DA5P5sKV+YbXtTQlB3d15Eh/Zx7a3ZGqqAYAAMAmIbABAAApyzJvXZ69+ky1d2uNo1qluchDS5tqD+2upr3StMKTAgAAwOoT2AAAYJOql2XOXJrJ4FAtg0OTuTy10PC6tpYiD+2u5kh/NQd3daStRVQDAABgcxPYAABgE6mXZU5dnMng0GReGq5lbLpxVGtvKfLInmoG+jvz4K72tDaLagAAAPAegQ0AADa4hXqZNy5OZ3ColpeGJzMxU294XbXStBTVqnlgZ0cqzcUKTwoAAADrg8AGAAAb0Hy9zGvnpzI4XMvLw7VMzjaOaltam/Jo3+Km2v072tPcJKoBAADAhxHYAABgg5hbKHPy/FSODk3mlbNTmZprHNW62ppyuK8zA/3VHLhDVAMAAICPSmADAIB1bHahnuPnpjI4VMsfz9YyPV82vK63vTmH+xc31fZtb0tTIaoBAADAxyWwAQDAOjMzX8+xkcVNtVdHpjK70Diqbe1ozkB/Z470V3PPNlENAAAAbhWBDQAA1oGpuXpeHallcKiWY+emMneDqHZHZ0sG+qsZ6OvM3VtbU4hqAAAAcMsJbAAAsEbVZhfyytmpvDQ8mePnpjLf+JFq2bmlJUf6F5+p1t8jqgEAAMDtJrABAMAaMjmzkJfPLm6qnTw/lRssqmVPdyUDfYvPVNvTXRHVAAAAYAUJbAAAsMompt+LapN57cJ06jeIanf2tGagv5rD/dXs7mpd2SEBAACAqwQ2AABYBWNT83lpuJbB4VreuDCdGzS13N3bmoGl2z/u2FJZ0RkBAACAxgQ2AABYIZdri1Ht6NBk3nx35oZR7d5tbRnor2agr5rtnaIaAAAArDUCGwAA3EbvTs5lcHjxmWpnLs00vKZIsm97Wwb6O3O4r5qtVT+mAwAAwFrmN3cAALjFLlyZy9GhyQwO1fLO6GzDa4okB3a0Z6CvmsN91fR0+NEcAAAA1gu/xQMAwC0wMjGbwaFaBocmMzQ21/CapiK5f0d7Bvo78+iearram1d4SgAAAOBWENgAAOBjKMsyZ8fnMjg0mcHhWs6ON45qzUXywM6OHOmv5pE91XS2iWoAAACw3glsAABwk8qyzJ/G/nNT7fyV+YbXtTQlB3d1ZKC/Mw/v7ki1VVQDAACAjURgAwCAD1CWZd6+PJvB4cVnql2cbBzVKs1FHtrVkcP91Ty0u5qOStMKTwoAAACsFIENAACuUy/LnLk0c3VT7fLUQsPrWpuLPLxncVPt0K6OtLWIagAAALAZCGwAAJDFqHb63ZnFZ6oN1TI23TiqtbcUeXhPNQP91Rzc1ZHWZlENAAAANhuBDQCATWuhXuaNi9MZHKrlpeHJTMzUG17XUWnKo0tR7YGdHak0Fys8KQAAALCWCGwAAGwqC/Uyr12YztGhybwyXMuV2cZRrbO1KY/2VXOkvzP37WhPS5OoBgAAACwS2AAA2PDmFsqcPD+VwaFaXjlbS22ucVTramvK4b7ODPRXc+CO9jSLagAAAEADAhsAABvS7EI9x89N5aWlqDY9Xza8rqe9OQP91Qz0d2bf9rY0FaIaAAAA8MEENgAANoyZ+XqOnZvK4NBk/nh2KrMLjaPa1o7mDPQvbqrdu01UAwAAAD4agQ0AgHVteq6eV0dqGRyq5dVzU5m7QVS7o7MlA/3VHO7rzD1bW1OIagAAAMDHJLABALDu1GYX8seRxU214+emMt/4kWrZsaUlR5Y21e7sEdUAAACAW0NgAwBgXZicXcgrw7UcHarl5Pmp3GBRLbu7Khnor+ZIf2f2dFdENQAAAOCWE9gAAFizJqYX8vLZWgaHJvPahenUbxDV+nsqi89U66tmd3fryg4JAAAAbDoCGwAAa8rY1HxeGq5lcLiWNy5M5wZNLXf1tmagv5qB/s7s3FJZ0RkBAACAzU1gAwBg1V2uLUW1ocmcfnfmhlHt3m1tGeir5nB/NXd0imoAAADA6hDYAABYFe9OzmVwuJbBoVrOXJppeE2RZO/2thzp78zhvmq2Vv34CgAAAKw+71A0UBTFt5J868CBA6s9CgDAhnLhylwGhxY31d4enW14TZHkwB3tGeiv5nBfNT0dfmQFAAAA1hbvVjRQluWPkvzoscce++5qzwIAsN6NTMzmpaHFTbU/jTWOak1Fcv+O9gz0d+bRPdV0tTev8JQAAAAAN09gAwDglirLMmfH5zI4NJnB4VrOjs81vK65SB7Y2ZGB/moe3VNNZ5uoBgAAAKwPAhsAAJ9YWZYZGpvN4FAtR4cmc/7KfMPrWpqSB3d2ZKC/M4/s6Ui1VVQDAAAA1h+BDQCAj6Usy7x9eTaDw5MZHKrl4mTjqFZpKnJo9+Km2kO7q+moNK3wpAAAAAC3lsAGAMBNq5dl3ro0k6NDtbw0PJlLtYWG17U2F3lod0eO9Hfm0O6OtLWIagAAAMDGIbABAPCB6mWZ0+/OZHBoMi8N1TI63TiqtbcUeXhPNQN91Rzc1ZFWUQ0AAADYoAQ2AADeZ6Fe5o2L0xlc2lSbmKk3vK6j0pRH9ixuqj2wsz2VZlENAAAA2PgENgAAkixGtdcuTGdwaDIvD9dyZbZxVOtsbcqje6oZ6K/m/p0daWkqVnhSAAAAgNUlsAEAbGJzC2VOnp/KS8O1vDxcS22ucVTramvK4b7ODPRXc+CO9jSLagAAAMAmJrABAGwyswv1nDi3uKn2ytlapufLhtd1tzdnoK+agf7O7L+jLU2FqAYAAACQCGwAAJvCzHw9x89N5ehQLa+O1DJzg6i2taM5h/s7c6S/mnu3iWoAAAAAjQhsAAAb1PRcPa+O1DI4VMur56Yyt9A4qm2vtmSgf3FT7Z6trSlENQAAAIAPJLABAGwgU3P1/PFsLUeHJnP83FTmGz9SLTs6WzKwtKl2Z6+oBgAAAPBRCGwAAOvc5OxCXhmuZXC4lhPnpnKDRbXs7qpc3VTr666IagAAAAAfk8AGALAOTcws5OXhWgaHJvPahenUbxDV+noqOdLXmcP91ezpbl3ZIQEAAAA2KIENAGCdGJ+ez0vDi89Ue/3CdG7Q1HJXb+viplpfZ3Z2VVZ0RgAAAIDNQGADAFjDLtcWo9pLw5M5dXHmhlHt3q2tGehf3FS7o1NUAwAAALidBDYAgDXmUm0+g0OTGRyq5c1LMze8bt/2tgz0V3O4rzPbqn6sAwAAAFgp3okBAFgDLlyZy0vDtRwdmszbl2cbXlMk2X9H2+KmWl81vR1+lAMAAABYDd6VAQBYJecm5q5uqv1prHFUayqS+3a0Z6CvM4/2VdPd3rzCUwIAAABwPYENAGCFlGWZkYm5HB2qZXBoMmfH5xpe11QkD+zsyJH+ah7ZU82WNlENAAAAYC0R2AAAbqOyLDM0NpvBoVoGh2s5N9E4qrU0JyXMBAAAIABJREFUJQ/u7MhAf2ce2dORaquoBgAAALBWCWwAALdYWZZ5Z3Q2R5du/3hxcr7hdZWmIgd3L26qPbS7mo5K0wpPCgAAAMDHIbABANwC9bLMW5dnFjfVhiZzqbbQ8LrW5iIP7V7cVHtod0faWkQ1AAAAgPVGYAMA+JjqZZnT785kcGgyLw3XMjrVOKq1txR5eE81A33VHNzVkVZRDQAAAGBdE9gAAD6ChXqZU+9OZ3ColpeGahmfaRzVOipFHtlTzUB/Zx7c2Z5Ks6gGAAAAsFEIbAAAH2KhXub1C9OLm2pna7kyU294XbW1KY/uqWagv5oHdnakpalY4UkBAAAAWAkCGwBAA/P1MifPT2VwqJaXz9ZSm20c1ba0NeVw3+Km2n13tKdZVAMAAADY8AQ2AIAlcwv1nDg3naPDk/nj2Vqm5sqG13W3NedwfzVH+qvZf0d7mgpRDQAAAGAzEdgAgE1tdr6eY+cWN9X+OFLLzHzjqNbb0ZyB/s4M9FWzd3ubqAYAAACwiQlsAMCmMzNfzx9HpjI4NJljI1OZXWgc1bZVW3Kkf/H2j3dvbRXVAAAAAEgisAEAm8TUXD1/PFvL4FAtx89NZa7eOKrt6GxZ3FTrr+au3tYUohoAAAAA1xHYAIANa3J2Ia8sRbWT56cyX2983a6uytVNtb7uiqgGAAAAwAcS2ACADeXKzEJeHq5lcGgyJy9M5waLaunrrlzdVNvT3bqyQwIAAACwrglsAMC6Nz69kJeHJ3N0qJY3Lt44qt3V25qB/moG+jqzs6uyskMCAAAAsGEIbADAujQ6NZ+XljbVTl2cyQ2aWu7Z2np1U+2OTlENAAAAgE9OYAMA1o1LtfkMDk1mcKiWNy/N3PC6vdvaFjfV+juzrerHHQAAAABuLe84AQBr2sXJuQwOLW6qvXV5tuE1RZL9d7RloL8zh/uq6e3wIw4AAAAAt493nwCANef8xFyOLm2q/WnsxlHtvh3tOdJfzaN91XS3+7EGAAAAgJXhnSgAYE04Oz57dVNteHyu4TVNRfLAjvYM9Hfmkb5qutqaV3hKAAAAANhkga0oin1Jvp3kD0k+leSHZVmOru5UALA5lWWZobG5xWeqDddybqJxVGtpSh7c2bEY1fZ0pNoqqgEAAACwujZVYEvyD2VZPpUkRVGcTvJMkr9e3ZEAYPMoyzLvjP7nptqFyfmG17U0JYd2VTPQX83De6rpqDSt8KQAAAAAcGObJrAtba9te+/zsixPF0XxlxHYAOC2qpdl3ro8sxTVarlUaxzVWpuLPLS7I4f7O/PQro60i2oAAAAArFGbJrBl8ZaQl64/WBTFvrIsT6/CPACwYdXLMm++O3P19o+jUwsNr2trKfLw7sVNtUO7OtLaIqoBAAAAsPbddGAriuLbSfYtfXo6yWhZli/elqk+eI5nkvzPsiz/0ODcp5I8uTTftiSnr5lxW5Lrn7d2KUnvbRwXADaNelnm1MXpHB2q5aXhWsanG0e1jkqRh/dUc6SvMw/uak+lWVQDAAAAYH25qcBWFMXfZjGo/f3S599O8g9J9t/G2a79/vuSfD+Lgex7SV64wTU/KMvyO9cc+6eiKC41inEAwCe3UC/z+oXpDA5N5qWztVyZqTe8rtralEf3LG6q3b+jI5XmYoUnBQAAAIBb50MD21K4+j/Ksvyzaw6/mBV8dtnSLRz/emmeb9/gsu9nMfpd6++SPJPkqTTeVmu01QYAfID5epmT56cyOFTLy2drqc02jmpb2ppyeE81A/2duW9He5qbRDUAAAAANoab2WD7h1wXrsqyHM1iZPtQRVG8kOQ7S1/T6Px723E/vJnX+wB/mcWYdq3TWbxlZJL8IYtBbRnPXwNgI6uXZY6NTOXXpyfy5qXpTM+Vaa8U2butPZ/f15VDuzvSVHx4+JpbqOfEuekMDk/mlbO1TM2VDa/rbmvO4f7FTbX920U1AAAAADammwlsT2YpXBVF8WQWn2v2UaLU95P8rCiKJ66PbEtx7dPX3tbx41jasuu9fq6yLEeLokhRFJ8qy/IPxTVvIC59zf+6wet9K8m3Dhw48EnGAoBVdW5iLv/4+/MZmZhbdnxqrsyxc1M5dm4qu7sq+avHd2ZXV+V9Xz87X8+xc4uban8cqWVmvnFU621vzkD/4qba3u1tNxXsAAAAAGA9+8DAVhRF7zUffzuLW2v7iqL4hyTfv9FW2rWWwtb7IltRFN/LLYhrS66/9eP13ttc+85S1Du99L0b3uayLMsfJfnRY4899t1bMBsArLhzE3P5b788m8kb3L7xPSNL1/3NF/dkV1clM/P1vDoylcGhybw6MpXZhcZRbVu1OQP9nRnor+aeraIaAAAAAJvLh22w7Vv6s7csy39e+vgPS7d9/B9JbiqOlWX54nuRLcmfLcW175Rl+dTHGfrjWtpw+/ulT//5g64FgPWqXpb5x9+fvxrXKk1FvrC/K4/fuyU7Oiu5MDmX35+5kl+eGs98PZmcref//vVI7u5tzYnz05mrN45qd3S2ZKC/miP9nbmrtzWFqAYAAADAJvVhge29DbXrbwn5YpJ/Koqi92a22JKrke3viqI4lcXbTN7yuPZR5gGAjerYyNTV20JWmor818/vyt7t7VfP7+5qzVce6ElLU5GfnhxLmWRseiGvjEy977V2bmnJkf7ODPR3pr+nIqoBAAAAQD4ksJVleXrpjbTR646PLh1/LIuxbbW9N9+2az6+9haXl1Z8IgBYJb8+PXH14y/s77oa167MLOSVs7UcHarl5Pmp3GBRLXu6Kxno78yR/mp2d4lqAAAAAHC9D9tgSxaD1Y2ecXb9ZtsNFUXxZJIflGW5vyiK7xVF8cKt2mJbCoGN5ty2dP4Pt+L7AMB68Oal6asfP37vlly4MpfnT4zmP96ZvGFUSxa33b7/RF92dVVWYEoAAAAAWL9uJrD9MIubalcjVVEUn0oyuvRMsw+1FNeeSfJEkpRl+cOiKHqLovinsixv6jluN+HFLD4z7tqYti9rY8MOAFbM9Nx/VrQXTo7l328Q1u7e2prDe6r50bHF5e/5eimuAQAAAMBNuJnA9ndJ/iOLoe09P0jy/Zv5Bksx7pkkT1z7fLSyLP++KIq/vYWR7ftJ/inJP19z7K9vdk4A2CjaWopMzy8WtX99e3LZuXu3teVIfzUD/Z3ZVm3JyPjs1cDWXmla8VkBAAAAYD360MC29Ly1p4qieCbJu0m2J/mfZVn+84d86XveF9euee2/L4rimaIovleW5Q8bfG2Sq89S+0EWN9L2JXmmKIoXk7xQluWLS691uiiK7xdF8b0s3rpyX5J/cHtIADaLsan5vPDaWGbm37+udv+O9jx9qDf7lp7H9p7fvXXl6sf7trfd9hkBAAAAYCO4mQ22LN0K8mNtgn3Yc9bKsvzQ112KczdzndtBArDpTEwv5IXXxvKb0xOZu+5ekEWSbx/emi/s73nf17357nR+dWr86uef29t1u0cFAAAAgA3hpgIbALD2TM4s5Gevj+eXp8Yzu7A8rFWaiszVy5RJ/p9XLufd2kI+c8+W3LGlkotX5vK7t67kV6fGM19fvH53VyWHdnes/F8CAAAAANYhgQ0A1pna7EL+9xvj+cUb41eftfaeu3pb842DvbmjsyX/169GMjlbz3w9+fnr4/n56+MNX6+ztSnffXxnmopiJcYHAAAAgHVPYAOAdWJqrp5fvjGen78xlqm55WGtr7uSbxzqzaN7qimWQtnffHFP/vH35zMyMXfD19zdVcl3H9+ZnV2V2zo7AAAAAGwkAhsArHEz8/X86tREXnx9LLXZ+rJzu7sq+frB3gz0V9+3gbarq5IfPNmXYyNT+c2bEzn97kym5+pprzRl3/a2fG5vVw7t7rC5BgAAAAAfkcAGAGvU7EI9vzk9kRdfG8vEzPKwtmNLS77+YG/+7K7ODwxkTUWRh/dU8/Ce6u0eFwAAAAA2DYENANaYuYUyvz0zkZ+eHMv49MKyc9urLfnawZ58+q4taW6yeQYAAAAAq0FgA4A1Yr5e5vdnruQnJ0czOrU8rG3taM5XH+zNn9+zJS3CGgAAAACsKoENAFbZQr3Mv719Jc+fGMul2vyyc93tzfnqAz35zL1dqTQLawAAAACwFghsALBK6mWZ/3hnMs8fH82FyeVhrautKU/e35PP7etKa3PTKk0IAAAAADQisAHACquXZQaHann++GhGJuaWnetsXQxrn9/XlbYWYQ0AAAAA1iKBDQBWSFmWeXm4lueOj2Z4fHlY66g05S/u686X9nenvSKsAQAAAMBaJrABwG1WlmVeHZnKs8dG86ex2WXn2luKfOlAd758oDvV1uZVmhAAAAAA+CgENgC4TcqyzInz03nu2OWcubw8rLU2F/ni/u48cV93OtuENQAAAABYTwQ2ALgNXruwuLF2+t2ZZccrTUU+v78rT97Xk652YQ0AAAAA1iOBDQBuodPvTufHx0bz+oXpZcdbmpLP7u3KU/f3pKfDf78AAAAAsJ55hw8AboEzl2by3LHLOX5+eVhrLpLP3NuVrzzQk61V/+0CAAAAwEbgnT4A+ATeGZ3Jc8dG88eRqWXHm4rkz+/ekq8+2JPtnZVVmg4AAAAAuB0ENgD4GIbHZvPs8dG8PFxbdrxI8um7O/O1B3uzY4uwBgAAAAAbkcAGAB/ByMRsnj8+mqN/qqW85niR5Midnfn6wZ7s7mpdrfEAAAAAgBUgsAHATbhwZS7PHx/Nv78zuSysJcnhvmq+cbA3fT3CGgAAAABsBgIbAHyAdyfn8i8nxvKvb19J/bqy9vDujnzjUG/u6m1bneEAAAAAgFUhsAFAA5dr8/nJydH87sz7w9rBXR35xsHe3LtNWAMAAACAzUhgA4BrjE3N56cnx/LbMxOZry8/d/+O9jx9qDf7trevznAAAAAAwJogsAFAkonphbzw2lh+c3oic9etrO3b3pZvHurNfTs6Vmk6AAAAAGAtEdgA2NQmZxbys9fH88tT45ldWB7W7t3amqcPbc0DO9tTFMUqTQgAAAAArDUCGwCbUm12If/7jfH84o3xTM8vD2t39bbm6UO9ObSrQ1gDAAAAAN5HYANgU5maq+eXb4zn52+MZWpueVjr66nkGwd78+ieqrAGAAAAANyQwAbApjAzX8+vTk3kxdfHUputLzu3u2sxrB3ur6ZJWAMAAAAAPoTABsCGNrtQz29OT+SF18ZyZWZ5WNuxpSVff7A3f3ZXp7AGAAAAANw0gQ2ADWluocxvz0zkpyfHMj69sOzc9mpLvnawJ5++a0uam4Q1AAAAAOCjEdgA2FDm62V+f+ZKfnJyNKNTy8Pa1o7mfPXB3jx+j7AGAAAAAHx8AhsAG8JCvcy/vX0lz58Yy6Xa/LJz3e3N+eoDPfnMvV2pNAtrAAAAAMAnI7ABsK7VyzL/8c5knj8+mguTy8NaV1tTnnqgJ5/d25XW5qZVmhAAAAAA2GgENgDWpXpZ5uhQLc8fH825ibll5zpbm/Lk/T35/L6utLUIawAAAADArSWwAbCulGWZl4dree74aIbHl4e1jkpTnrivO1/c3532irAGAAAAANweAhsA60JZlnl1ZCrPHhvNn8Zml51rbynypQPd+fKB7lRbm1dpQgAAAABgsxDYAFjTyrLMifPTee7Y5Zy5vDystTYX+eL+7jxxf3c6hTUAAAAAYIUIbACsWa9dWNxYO/3uzLLjleYiX9jXlSfu70lXm7AGAAAAAKwsgQ2ANef0u9P58bHRvH5hetnxlqbks3u78tT9Penp8F8YAAAAALA6vDsJwJpx5tJMnj12OSfOLw9rzUXymXu78pUHerK16r8uAAAAAGB1eZcSgFX3zuWZPHd8NH8cmVp2vKlI/vzuLfnqgz3Z3llZpekAAAAAAJYT2ABYNcNjs3n2+GheHq4tO14k+fTdnfnag73ZsUVYAwAAAADWFoENgBU3Mj6b546P5ujQ+8Pap+7szNcO9mR3V+vqDAcAAAAA8CEENgBWzIUrc3n++Gj+/Z3JlNedG+ir5usHe9PXI6wBAAAAAGubwAbAbXdxci4/OTGWf337SurXlbVH9nTk6wd7c1dv2+oMBwAAAADwEQlsANw2l2vz+cnJ0fzuzPvD2sFdHXn6YG/u2SasAQAAAADri8AGwC03NjWfn54cy2/PTGS+vvzc/Tva8/Sh3uzb3r46wwEAAAAAfEICGwC3zMT0Ql54bSy/OT2RuetW1vZvb8vTh7bmvh3CGgAAAACwvglsDRRF8a0k3zpw4MBqjwKwLkzOLOTF18fyq1MTmV1YHtbu3daWpw/15oEd7SmKYpUmBAAAAAC4dQS2Bsqy/FGSHz322GPfXe1ZANay2uxC/vcb4/nFG+OZnl8e1u7qbc3Th3pzaFeHsAYAAAAAbCgCGwAf2dRcPb98Yzw/f2MsU3PLw1pfTyVPH9yaR/YIawAAAADAxiSwAXDTZubr+eWp8fzs9fHUZuvLzu3uquQbB3tzuL+aJmENAAAAANjABDYAPtTsQj2/OT2RF14by5WZ5WFtx5aWfONgbz51Z6ewBgAAAABsCgIbADc0t1Dmt2cm8tMTYxmfWVh2bnu1JV8/2JvH7upMc5OwBgAAAABsHgIbAO8zXy/z+zNX8pOToxmdWh7WtnY056sP9ubxe7YIawAAAADApiSwAXDVQr3Mv759Jf9yYiyXavPLzvW0N+crD/TkM/d2pdIsrAEAAAAAm5fABkDqZZn/eGcyzx8fzYXJ5WGtq60pTz3Qk8/u7Uprc9MqTQgAAAAAsHYIbACbWL0sc3SoluePj+bcxNyyc52tTXny/p58fl9X2lqENQAAAACA9whsAJtQWZZ5abiW546P5uz48rDWUWnKE/d154v7u9NeEdYAAAAAAK4nsAFsImVZ5tWRqTx7bDR/Gptddq69pciXD3Tny/f1pENYAwAAAAC4IYENYBMoyzInzk/n2WOX89bl5WGttbnIlw505y/u605na/MqTQgAAAAAsH4IbAAb3GsXFjfWTr87s+x4pbnIF/Z15Yn7e9LVJqwBAAAAANwsgQ1ggzp1cTrPHh/N6xemlx1vaUo+u7crX3mgJ93t/hsAAAAAAPiovLMKsMGcuTSTZ49dzonzy8Nac5F85t7FsLa16p9/AAAAAICPyzusABvEO5dn8uzx0bw6MrXseFOR/Pk9W/K1B3uzTVgDAAAAAPjEvNMKsM4Njc3mueOjeXm4tux4keTTd3fmaw/2ZseWyuoMBwAAAACwAQlsAOvUyPhiWDs69P6w9qk7O/P1g73Z1SWsAQAAAADcagIbwDpz/spc/uX4aP79ncmU150b6Kvm6wd709fTuiqzAQAAAABsBgIbwDpxcXIuPzkxln99+0rq15W1R/Z05BsHe3Nnb9vqDAcAAAAAsIkIbABr3OXafH5yYjS/e+v9Ye3QrsWwds82YQ0AAAAAYKUIbABr1NjUfH56ciy/PTOR+fryc/fvaM/Th3qzb3v76gwHAAAAALCJCWwAa8zE9EJeeG0svzk9kbnrVtb2b2/L04e25r4dwhoAAAAAwGoR2ADWiMmZhbz4+lh+dWoiswvLw9q929ry9KHePLCjPUVRrNKEAAAAAAAkAhvAqqvNLuTnr4/nF6fGMzO/PKzd1duapw/15tCuDmENAAAAAGCNENgAVsnUXD2/fGM8P39jLFNzy8NaX08lTx/cmkf2CGsAAAAAAGuNwAawwmbm6/nlqfH87PXx1Gbry87t7qrkG4d6c7ivmiZhDQAAAABgTRLYAFbI7EI9vzk9kRdeG8uVmeVhbeeWlnz9YG8+dWensAYAAAAAsMYJbAC32dxCPb89cyU/PTGW8ZmFZefu6GzJ1x7szWN3daa5SVgDAAAAAFgPBDaA22S+Xub3Zybyk5NjGZ1aHta2djTnqw/25vF7tghrAAAAAADrjMAGcIst1Mv869tX8i8nxnKpNr/sXE97c77yQE8+c29XKs3CGgAAAADAeiSwAdwi9bLMv78zmeePj+bi5PKw1tXWlK880JvP7t2SSnPTKk0IAAAAAMCtILABfEL1sszRoVqePz6acxNzy851tjblyft78vl9XWlrEdYAAAAAADYCgQ3gYyrLMi8N1/Lc8dGcHV8e1qqVpvzFfd354v7utFeENQAAAACAjURgA/iIyrLMH0em8tyx0fxpbHbZufaWIl8+0J0v39eTDmENAAAAAGBDEtgAblJZljlxfjrPHructy4vD2utzUW+dKA7f3Ffdzpbm1dpQgAAAAAAVoLABnATTp6fynPHR3P63ZllxyvNRb6wrytP3N+TrjZhDQAAAABgMxDYAD7AqYvTefbYaF6/OL3seEtT8rm9XXnqgZ50t/unFAAAAABgM/GuMEADZy7N5Nljl3Pi/PKw1lwk/2VvV566vydbq/4JBQAAAADYjLw7DGxY9bLMsZGp/Pr0RN68NJ3puTLtlSJ7t7Xn8/u6cmh3R5qKYtnXvHN5Js8eH82rI1PLjjcVyZ/fsyVfe7A324Q1AAAAAIBNzbvEwIZ0bmIu//j78xmZmFt2fGquzLFzUzl2biq7uyr5q8d3ZldXJUNjs3nu2GhePltbdn2R5NN3d+ZrD/Zmx5bKCv4NAAAAAABYqwQ2YMM5NzGX//bLs5mcrX/gdSMTc/k/f3E2925tzfHrbgVZJPnUnZ35+sHe7OoS1gAAAAAA+E8CG7Ch1Msy//j781fjWqWpyBf2d+Xxe7dkR2clFybn8vszV/KLU+NZqCdTc/X3xbWB/mq+cbA3e7pbV+OvAAAAAADAGiewARvKsZGpq7eFrDQV+a+f35W929uvnm9pKjI5W0+9wXLbI3s68o2Dvbmzt22lxgUAAAAAYB0S2IAN5denJ65+/IX9XVfj2uXafH5yYjS/e+tK6uX7v27f9rZ87zO7VmpMAAAAAADWMYEN2FDevPSft3t8/N4tGZ+ez09PjuX/e3Mi89dtrd27rTVnLs0mSc6Oz63kmAAAAAAArGMCG7ChTM/953ra785M5Denr2R2YfnK2oE72vKNg1uzd3tb/ub/fWvp6xrcMxIAAAAAABoQ2IANpa2lyPT8YlD7+esTy87du60tTx/qzQM72lMURUbGZ6+ea680reicAAAAAACsXwIbsCHMzNfz69MT79tWS5I7e1rz9KHePLS7I0VRXD3+u7euXP143/a2FZkTAAAAAID1T2AD1rW5hTK/PTORn5wYzcTM+2/z+M2DvXnqwZ40XRPWkuTNd6fzq1PjVz//3N6u2z4rAAAAAAAbg8AGrEsL9TK/f+tKfnJiNJenFpaday6S9xbZ/uXkaGrz9Xzmni25Y0slF6/M5XdvXcmvTo1nfqnH7e6q5NDujhX+GwAAAAAAsF4JbMC6Ui/L/Mc7k3nu+GguTs4vO9fb0ZyvPdibvdva8t9/PZLJ2Xrm68nPXx/Pz18fb/h6na1N+e7jO9+34QYAAAAAADcisAHrQlmWeWm4lmePjWZkYm7Zua62pnzlgd58du+WVJqbkiR/88U9+cffn3/ftdfa3VXJdx/fmZ1dlds6OwAAAAAAG4vABqxpZVnm2LmpPHtsNO+Mzi47V6005Yn7u/PF/d1pa2ladm5XVyU/eLIvx0am8ps3J3L63ZlMz9XTXmnKvu1t+dzerhza3WFzDQAAAACAj0xgA9as1y5M5cevjubNSzPLjre1FPnyge58+UB3qq3NN/z6pqLIw3uqeXhP9XaPCgAAAADAJiKwAWvOm5em8+NXR/PahellxyvNRb6wrytP3t+TLW03DmsAAAAAAHA7CWzAmvGn0Zn8+NhoXh2ZWna8uUg+u7crX3mgJz0d/tkCAAAAAGB1eacaWHUj47N57vhojg7Vlh1vKpI/v3tLvnawN9uq/rkCAAAAAGBt8I41sGouTs7lueOj+fe3J1Nec7xI8md3debrB3uzc0tltcYDAAAAAICGBDZgxV2uzecnJ0bzu7eupF4uP/doXzVPH+xNX0/r6gwHAAAAAAAfQmADVsz49EJeODma37w5kfn68nMHd3Xkm4d6c/fWttUZDgAAAAAAbpLABtx2k7ML+dlr4/nlqfHMLixfWTtwR1u+eWhr9t/RvkrTAQAAAADAR7OpAltRFPuSfDvJH5J8KskPy7IcXd2pYOOamqvnF2+M5+evj2V6fnlYu2dra7750NY8sKM9RVGs0oQAAAAAAPDRbarAluQfyrJ8KkmKojid5Jkkf726I8HGMztfz69OT+TF18YyObv8XpB9PZV889DWPLy7Q1gDAAAAAGBd2jSBbWl7bdt7n5dlebooir+MwAa3zNxCmd+emchPT4xlfGZh2bmdW1ry9KGtGeivpklYAwAAAABgHds0gS2Lt4S8dP3Boij2lWV5ehXmgQ1joV7mX9++kuePj+by1PKwtq3akm8c7M1jd3WmuUlYAwAAAABg/fvIga0oit4kz5RluSqbX0VRPJPkf5Zl+YcG5z6V5Mkkp7O4rXa6LMsXl05vS3L989YuJem9jePChlYvy/zhT5N57thoLkzOLzvX096crz3Yk8fv7UqLsAYAAAAAwAbycTbY/sctn+JDLN3e8ftZDGTfS/LCDa75QVmW37nm2D8VRXGpUYwDPr6yLPPycC3PHh/N2fG5Zee2tDXlqft78rl9XWltblqlCQEAAAAA4Pb5SIGtKIr3tsP23Z5xGlu6heNfL83w7Rtc9v0k/3Ddsb9L8kySp9J4W63RVhtwA2VZ5vi5qfz42GjeGZ1ddq6j0pQn7uvOlw50p61FWAMAAAAAYOO66cC2dGvIJDmVjxDYiqJ4Icl3yrJsGLKKovjbJKNlWf7wZl/zBv4yizHtWqezeMvIJPlDFoPaMp6/Bjfn9QvT+fGxyzn97syy420tRb60vzt/cV93qq3NqzQdAAAAAACsnI+ywfaXZVn+sChSfTXAAAAffUlEQVSK733E7/H9JD8riuKJ6yPbUlz79LW3dfw4lm4P2Xt9LCvLcrQoihRF8amyLP9QFMX1X/O/bvB630ryrQMHDnySsWBDOHNpJj8+djknz08vO15pKvL5/V158v6edLUJawAAAAAAbB43FdiWbg3ZMEZ9mKWw9b7IthTqPnFcW3L9rR+v997m2neWot7ppe/91zeY+UdJfvTYY4999xbMBuvSn0Zn8+yxy/njyNSy481F8l/2duWrD/Skp+PjPMYRAAAAAADWtw99d3zp1pC9N7rF480oy/LF9yJbkj9bimvfKcvyqY/7mh9zjtNJ/n7p039eye8N68XIxGyeOzaao0O1ZceLJH9+z5Z87cGebO+srM5wAAAAAACwBtzM+slf3oLno70X2f6uKIpTSU7fjrhWFMUnCoGwmV2cnMvzx0fzb29Pprzu3Kfu7MzTB3uzs0tYAwAAAACADwxsRVF8KsmLKzTLJ/FeVNt2zcfvbd8lyaUVnwjWicu1+fz05Fh+e2Yi9evK2iN7OvL0oa3p72ldneEAAAAAAGAN+rANtn1JPl0UxbXHnkzSWxTFM0n+rSzLm7rV4tJz3H5QluX+oii+VxTFC7dqi60sy9NFUYzm/c9i27Z0/g+34vvARjIxvZAXXhvLr0+PZ76+/NzBne15+tDW3LOtbXWGAwAAAACANewDA9tSPFsW0Iqi+Nskny7L8vs3+02W4tozSZ5Yet0fFkXRWxTFP5Vl+Z2PPnZDL2YxCF4b0/ZlfWzgwYqpzS7kZ6+P5xdvjGd2YfnK2v7tbfnmQ1tz4I72VZoOAAAAAADWvpt5Btv1tn+Ui5duM/lMkieufT5aWZZ/XxTF397CyPb9JP+U5UHwr5eOw6Y3PVfPL06N5+evj2VqbnlYu3tra755aGse3Nme6zZWAeD/b+9+Y+Ss7nuBf5+1x16vd81ig/9QTOx12xBfmipgF0P409tLlD9t1Htdkr68ikpAleBFWhXEu/bNjYiqG6kgVVCqSn1z1RJZqXJpU9lNG6AFauPe5t44kHTXBpKwBvwHr+1de+197ot5dhmP1/aOs39nPx/paGbOc2Y51vPbZWa+c84DAAAAQJOiLMsrj0pSFEVf6oHV/alvvfjXSZ6+0vaLRVHsTvKFxnCt6fgTSfrLsnzmMj+jN8njqa9Iuz/1VWp7kuwuy3JPw7j7qjED47eNx1u1bdu2ct++fVf7dJgXzp4fy4v9Q9n9ww9y6uyFe0HesKqWX996bX5pwwrBGgAAAAAANCiK4rWyLLdNemyqAdtiJGBjITs3VuZfDg7l79/4ICdGzl9wbG330nzuY735xI0r0yFYAwAAAACAi1wuYLuaLSKBeez8WJm9b53M371+PEdPXxisre5aks/e3JvtN3VnSYdgDQAAAAAAroaADdrEWFlm/49P5W9/cDzvnTx3wbFVnUvy6Y9ekzs392SpYA0AAAAAAH4mAjZY4MqyzPfeOZ3nDxzPOydGLzjWvawj9330mtzd15NlSzrmaIYAAAAAANBeBGywQJVlmdffHcn//v6xvHX87AXHVtSK/JdfuCb3blmVzppgDQAAAAAAppOADRag/3i/Hqz1HzlzQf+yJUX+88+vyq/9wqp0LVsyR7MDAAAAAID2JmCDBeTQ0TN5/sCxvP7uyAX9SzuSu/tW5VO/eE16OgVrAAAAAAAwkwRssAD85IOzef7Asfzfd4Yv6O8okjs39eTTN1+T3hV+nQEAAAAAYDb4RB7mscNDo/nbHxzL/h+fvqC/SPIrN3XnMx+7JtetrM3N5AAAAAAAYJESsME8dOTUaL79+gd59c2TKZuO3XpjVz77sd6s71k2J3MDAAAAAIDFTsAGM2isLHNgcDgvDgzl4NGRjIyW6awV2by6M3f39WTr+hXpKIqJ8R8Mn8u3X/8gLx8ayvmmZO2XNqzI5z52bW7sFawBAAAAAMBcErDBDDk8NJpnX3k3g0OjF/QPj5Y5cHg4Bw4PZ31PLQ/sWJuuZR3Z/cYHeWlgKKNjFyZrN6/tzK9vvTabVi+fzekDAAAAAACXIGCDGXB4aDRf/+47OXV27LLjBodG88R3fpqUZUabhvatWZ7f2HptfuH6zhmcKQAAAAAA0CoBG0yzsbLMs6+8OxGu1TqK3LOlJzs2def6lbW8d2o0Lw0M5cWBoYyVyWjTXpAbe5flN7b25mPrVqRo2D4SAAAAAACYHwRsMM0ODA5PbAtZ6yjyyN3rsnlNfRXa2fNjOTA4nNfePpWmnSBz7Yol+a1fXp2Pb+gSrAEAAAAAwDwmYINp9uLA0MT9e7b0ZPOazpw5N5Z/fetk/v71D/LByPlJn7dh1bL88g0rZ2uaAAAAAADAVRKwwTQ7eHRk4v7a7lr+cu97+fefns7Zpq0gr12xJHdu6s7zP/iget6ZWZ0nAAAAAABwdQRsMI3KsszI6IdB2v/6tyMXjVm1fEk+ffM1uWNTT4oiEwHbyOjYrM0TAAAAAAC4egI2mAZHT5/L3rdOZt/bp1JeYsz6nlru2NSduzb3ZNnSjiTJ4ImzE8c7ax2zMFMAAAAAAOBnJWCDq3T67Pn8209OZ9/bJ/Mf70++vWNtSXLX5lXZvnFlbuxdlqIoLjj+8psnJ+73rVk+o/MFAAAAAACmh4ANWjB6vsyBwdPZ+/apfH/wdM5Nsqvj0o582F8W+cTPdWXjtReHZwePjOSF/hMTj+/a3DNDswYAAAAAAKaTgA2uYKwsc/DImex962T2/+R0hie5VlqR5OZ1K7J948rcsmFF/uc/DWZwaDSjY2X+5MXB3LNlVe74SHeu667l/ZOjefnNk3mh/8REELe+p5at61fM7j8MAAAAAAC4KgI2uITBobPZ99ap7H37VI6ePjfpmJt6l2X7Td259caurOr88NfpgR1r8/XvvpNTZ8dybiz5zo9O5Ds/OjHpz1i5rCNf3rE2HU3bRwIAAAAAAPOTgA0anBg5n/0/PpV/fetk3j5+dtIxq7uWZPvG7mzbuDLrVy2bdMy6nlq+cu+GPPvKuxkcGr3kf299Ty1f3rE2a3tq0zJ/AAAAAABg5gnYWPTOnBvL935av67aG+8OZ6y8eExXrSOfuLEr2zd2Z/Oa5VNabbaup5bH77shBwaH89LBoQwcOZOR0bF01jrSt2Z57trck63rV1i5BgAAAAAAC4yAjUXp/FiZH743kr1vncy///R0zp6/OFVb2pH8p/Vd2b5xZbau70ptSetBWEdR5JYNXbllQ9d0TBsAAAAAAJgHBGwsGmVZ5sfHz2bv26fy2tuncuLM+UnH/fx1y7NtY3c+8XNd6Vq2ZJZnCQAAAAAAzHcCNtrekVOj2ff2qex7+9Qlr4e2rqeW7RtXZvtN3Vnd5dcCAAAAAAC4NEkC89ZYWebA4HBeHBjKwaMjGRkt01krsnl1Z+7uu/z1y06fPZ9/+8np7H3rZPqPnJl0TM/yjmzb2J3tG1fmxt5lKVwLDQAAAAAAmAIBG/PS4aHRPPvKuxetOBseLXPg8HAOHB7O+p5aHtixNut6akmS0fNlDgyezt63T+X7g6dzbuzin7tsSZFfvqEr22/qzi9e35klHUI1AAAAAACgNQI25p3DQ6P5+nffyamzkyRkDQarcb/18dXpf38k+39yOsOjFz+nSHLzuhXZvnFlPn5DV5Yv7ZihmQMAAAAAAIuBgI15Zaws8+wr706Ea7WOIvds6cmOTd25fmUt750azSuHTuaf+k/k/Fhy6uxY/nLf+5P+rI29y7L9ppW57caVWdWp1AEAAAAAgOkhdWBeOTA4PLEtZK2jyCN3r8vmNZ1JkhMj5/KDw8P54XsjOX+JxW2ru5Zk+8bubNu4MutXLZutaQMAAAAAAIuIgI155cWBoYn792zpyabVy/P6u8N5of9E/t87wykv8bxrVyzJf99+fTavWZ6OwnXVAAAAAACAmSNgY145eHRk4v7SjiL/Y89PJ1a0NVrakWxZ05k33quPHzlXZst1nbM2TwAAAAAAYPESsDGvjIx+uEbt79/44KLjW9Ysz/abuvOJn+vKsqUd+co336yed4k9IwEAAAAAAKaZgI05N1aW+cHh4bzQPzTpFpDLlxa5/abu3L2lJ+t7Pryu2uCJsxP3O2sdszBTAAAAAAAAARtzaHh0LK++eTIvDJzIeyfPXXS8q1bkc1uvza/c1J0VkwRoL795cuJ+35rlMzpXAAAAAACAcQI2rtpYWebA4HBeHBjKwaMjGRkt01krsnl1Z+7u68nW9SvSURQXPW9w6Gxe6B/Kv751MmfOTbZmrW70fHJT77JJw7WDR0byQv+Jicd3be6Znn8UAAAAAADAFQjYuCqHh0bz7CvvZnBo9IL+4dEyBw4P58Dh4azvqeWBHWuzrqeWsbLM9weH80L/ibz+7shFP29FrciOj/Tkk5u78+wr72VwaDSjY2X+5MXB3LNlVe74SHeu667l/ZOjefnNk3mh/0TOVZddW99Ty9b1K2bjnw0AAAAAAJCiLC+9gmix27ZtW7lv3765nsa8c3hoNF//7js5dXbsimO7ah25Y3N3/s+PT+fI6Yu3gVzfU8u9W3qy/abuLF/a0fLPX7msI79374as7am1/g8BAAAAAAC4hKIoXivLcttkx6xgoyVjZZlnX3l3IvyqdRS5Z0tPdmzqzvUra3nv1GheOXQy/9R/IufHktOjY/mHH5644GcUSX5pQ1fu2dKTX7y+M0XTNpLremr5yr0bJl0h12h9Ty1f3rFWuAYAAAAAAMwqARstOTA4PBF61TqKPHL3umxe05kkOT9WZvDEaN46djbnJ1l81rWsI3du6s5dm3uyZuXlQ7F1PbU8ft8NOTA4nJcODmXgyJmMjI6ls9aRvjXLc9fmS1/jDQAAAAAAYCYJ2GjJiwNDE/fv2dKTzWs6c/LM+fzLoaG8NDCUY8PnJ33eDatq+f1f3ZBl1TaQU9FRFLllQ1du2dD1M88bAAAAAABgukw97YAkB4+OTNzfsak7SfLSwaF86/vHLwjXOorkY2s7Jx4fGz7fUrgGAAAAAAAwX0k8aMnIaDlx//pqm8c7N/VkPDvrXt6RT3/0mvzhp2/Mg3eua3jeJHtGAgAAAAAALEC2iKQlnbUiw1XI9t6p0azvWZZVnUvy6Zt7c+2Kpbn1xq7UltTTtsETZxueJ8sFAAAAAADag9SDlmxe/eG2j68cOjlx/zM39+b2j3RPhGtJ8vKbHx7vW7N8diYIAAAAAAAwwwRstOTuvp6J+y/0D+XgkZFJxx08MpIX+k9MPL5rc8+k4wAAAAAAABYaW0TSkq3rV2R9Ty2DQ6MZHSvzJy8O5p4tq3LHR7pzXXct758czctvnswL/Sdyrrrs2vqeWrauXzG3EwcAAAAAAJgmAjZa0lEUeWDH2nz9u+/k1NmxnBtLvvOjE/nOj05MOn7lso58ecfadBTFLM8UAAAAAABgZtgikpat66nlK/duyPqe2mXHre+p5ffu3ZC1VxgHAAAAAACwkFjBxlVZ11PL4/fdkAODw3np4FAGjpzJyOhYOmsd6VuzPHdt7snW9SusXAMAAAAAANqOgI2r1lEUuWVDV27Z0DXXUwEAAAAAAJg1togEAAAAAACAFgjYAAAAAAAAoAUCNgAAAAAAAGiBgA0AAAAAAABaIGADAAAAAACAFgjYAAAAAAAAoAUCNgAAAAAAAGiBgA0AAAAAAABaIGADAAAAAACAFgjYAAAAAAAAoAUCNgAAAAAAAGiBgA0AAAAAAABaIGADAAAAAACAFgjYAAAAAAAAoAUCNgAAAAAAAGiBgA0AAAAAAABaIGADAAAAAACAFgjYAAAAAAAAoAUCNgAAAAAAAGiBgA0AAAAAAABaUJRlOddzmLeKongvyZtzPY9pdF2S9+d6EjCL1DyLjZpnMVHvLDZqnsVGzbOYqHcWGzXPYqPmF7aPlGV5/WQHBGyLSFEU+8qy3DbX84DZouZZbNQ8i4l6Z7FR8yw2ap7FRL2z2Kh5Fhs1375sEQkAAAAAAAAtELABAAAAAABACwRsi8szcz0BmGVqnsVGzbOYqHcWGzXPYqPmWUzUO4uNmmexUfNtyjXYAAAAAAAAoAVWsAEAAAAAAEALBGwAAAAAAFxRURRPF0Vx31zPA2A+WDrXE2DmFUVxa5L7kgwkWZ1koCzLPXM7K5iaoiieSPJXZVnun+TYFWt7usbATCuK4v7U6++2JH1Jni7L8htNY9Q8baOq+b7q4ZYkr5Vl+UzTGDVPWyqKojfJE2VZPtTUr+ZZ8Iqi6EvyXJKnk+xL/W/9p1J/bbO/YZx6p600vbYZSHK8sRbVPG2kL8nuoigmOzZQluWWRM3TXqpQ+dbq4Zok/d6/kgjY2l715ubxsiy/0ND3XFEURycLLGA+qOr2sSTHkzyYZPclxly2tqdrDMy06s34/rIsB6rHvUleK4qiryzLr1V9ap620VDz32joe60oil41zyLxZ80dap429ESS3iR7kjzWFK6pd9pKURSPph6ojb+OuT/1kHk8aFDztJOB1L8Yeryp/77Uv1ih5mkr4ys2x//Gj/cVRfGo96+kLEutjVvqL+jua+q7NcnuuZ6bpk2lJelvruGq/4q1PV1jNG2mW5IHJ+m7v/6/6YnHal5rm5bktdRX7zT2PZH6twDHH6t5rS1b6h8+PZHkuaZ+Na+1RUt9ZcOtVxij3rW2aVXNv9bU19tYm2pea6c22fvX5n41r7VTa37dPlm/ml+8rahOEm2qKIpjSW4rq1URVV9vkmNlWU66lhvmk6Io+pM8VF68XPqKtT1dY2AmVd9O6k+9Dpu/2T3Rr+ZpJ9U3AI821fzTSfrKsvxU9VjN03aq2tuWasu88sJvpqp52kL1Gqa3vMy3rNU77aQoit2pf8j6zGXGqHnaWuNKnuqxmqdtFEXxWuqr8Zs/m3xu/PW8ml+8OuZ6Asychjc2A439ZVker47fOukTYZ6bSm1P15gZ/GdAkqSqv6+lvs1Go97qdkDN027KstzTFK71Jvli6tsD+ztPO/ti8xvzRM3Tnoqi6G2oy8Z+9U67Gb9OzviWYWqeRaX68lzj9QbVPO3mq6lfd/DB8Y6ivjXwV6v7an4Rcw229tZ7heOrZ2UWMP2mo7anawz8zMqyfGyS7t9O/RpVx5vfpE9CzbMgFR9eKHpNLvyWnr/ztJ2q3v/6EofVPO3mt1O/jvK+JH1FUTyX5MvVB0TqnbZRfUlo/P79qYcMfdXK/MfUPIvEp5re06p52kpZlt8oiuKhJE9Xt3+V5Jnx4CtqflGzgg0A5pnqjfqDSb5wpbGwkFUr2b6WZG+Sxxo/pIJ2UtV2b8ObcGhb1Zclvlr9jT9erVjeneTP5nhqMBPGvwjXW5blN9Q8i00VLO+e63nALNiTaseV1K+n/MU5nAvziIBtEfBhFe1qKrU9XWNglj2X5AvN2wKoedpVWZbfSP2ag//Q2K/maSNfrOr8stQ87WKSMHlPkvsbO9Q7bWK81pu3e9+T5P6mFW5qnnb0eOqrlS+i5mkX1U4U95Vl+bWyLG9LMr6a7emmcWp+ERKwtbfxF3oXLB9t+CU9OrvTgWkzldqerjEwq4qieCLJE03X6FHzLAZ7ktxa7Suv5mkbVU1fdN21JmqettF4fZIGR6tj/sbTVhq+EHe8qX/88baoedpUVXu3TvKlCjVPu3moLMtnxh9U97ck+aLXNrgGWxsry3KgKIrJ9vteXR3fP/uzgp/dVGt7usbAbKk+kNrdFK6pedpKdU3B13LhNdeSD99M9FV73Kt52kVfku1FUTT23Zekt/pSxV41T7uo/sY/XRTFnuaV+JWB6vqy6p12crnrrA14LU8buy9N4XLi/SvtpVq9tre5v6rzr8b710XPCrb2tycf7gk+ri9X/hYtzHdTqe3pGgMzrtq7fqAxXCuK4tbqg6pEzdM+elPfRqb523fjdTn+pkHN0xaqa/I81thSvzD6/urx+NaRap4FrwrVHpokXPti6jU//kGseqedPJP6SrUJ4ysaGn4X1DztaHsu3h51nJqnXQwkWXOJY8fz4e+Aml+syrLU2ril/gv4WlPfc6kv4Z7z+WnalVrq1+S5b5L+K9b2dI3RtJluqX/z78GqHsfbrUmebhij5rW2aUkeTdLb1LdbzWuLpaV+YfTnmvrUvNYWLfVrrfU1PO5NfeXytNeyetfmQ6tqvL+p77kkDzY8VvNa27Wq9nZf4pia19qmTVZz1d/+Jxoeq/lF2orqJNHGqqWsfakn6n1pWiEB8021t/Djqdfr/amvZtiTpq3zplLb0zUGZkpV78cucXigLMstDWPVPG2j2hJ1S5Ij1W1/WZZfaxqj5mkr1arkh1J/fbM6yV+nHiyPbwmj5mkL1cr81al/+LQl9Q+gBprGqHfaRsPf9yOpr3TYW364Qnl8jJqnrRRF8XSSlGX50CWOq3naRlEUj6b+9/1I1XW8bLguWzVGzS9CAjYAAAAAAABoQcdcTwAAAAAAAAAWEgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtGDpXE8AAACgFY/sOrQkyWeT/G6STybpSTKU5J+T/GmSv3ty56bzczdDZsqrO5/6zSTfun3Xw2OXGdOR5PO373r4b2ZvZgAAwGJjBRsAALBgPLLr0EeTfC/Jt5J8Lsk1qb+vuaZ6/K0k36vGzYmiKHqLojjW1PqLothdFMX9k4wtL9Pur553uTHj7dG5+jfPhld3PvWHSb6Z5NkqRJtsTEeSZ5N8sxo/66ZyTqc6zrkHAID5qyjLcq7nAAAAcEVVaPbPSdZMYfiRJJ98cuemN2Z2VhcriqI3ybEkx5NsLsvyeNX/RJJHk3ytLMvHJhl7W5LeJKurH9WbZH+Svurx0WrcE0nuT/JYkm80PGegLMuBmf73zYVq5do3G7r+IskDjSvZGsK1LzWM+6+zvZJtKue0LMsB5x4AABY2ARsAADDvVdtCfi/J1qprJMlTSf48SX+SLUl+J8kjSZZXYw4k+fhcbBdZFEWZepByW1N/f+qhybUNwVuZekCyZYo/++kkDyb5VFmWe6Z35vPTJcKziZDtSsdnb6Z1Uz2nzj0AACxcrsEGAAAsBJ/NheHarz25c9PLDcdfT/IHj+w6tCvJP6Yesm1N8pkkz8/mRK9gfFXStiRXG5Acr26PTsuMFoAqRHugevilxttXdz71YJJnMk/CtRm26M49AADMV67BBgAALAS/23D/qaZwbULV/9Qlnjcf9Fa3zdv5HW8eeBlHpmkuC0oVlj2Qeng27ktJRjM/w7WpnlPnHgAAFiBbRAIAALPmkV2HFswbkCd3biqu9rlFURxLfeu/5i0ijyU52rglYOPY6rpcq5PkUtfUKori0dSvxXVbWZb7r3aOc+HVnU8tmPN/+66Hp+X8X+6cLqZzDwAA7cYWkQAAADOjtyiK3rIsjxdF0Zfk6ar/C5OMvbW6HteEoiiEKAvbVM+pcw8AAAuQgA0AAGBmrE7yD9XKpP1Jdpdl+alLjN3fsIopSVZfahUTC8ZUz6lzDwAAC5CADQAAmDVXu+3iI7sOPZ/kc9XDP35y56Y/uMzYP07y+9XD55/cuek3rua/OQ0u2iLySsqyHL8eVyvX5VowfpZtF5Pk1Z1PdSR5Nhdec63ZfLkGW5Kpn9N2P/cAANBuOuZ6AgAAAFPwpw33H35k16E7JhtU9T98iefNpt4rD7mqsUmypsXxbeES4dpfJKlVt+O+lOTZavxcmeo5de4BAGCBsoINAABYCP4uyYEkW5N0JvnHR3YdeirJnyfpT7Ilye+kHq4tr55zIMm3Z3+qE2YqZJvYSrCF5yxolwnXHrh918Njr+586oGq70uNt6/ufGouV7LNRMi26M49AADMV1awAQAA896TOzedT7IzyZGqa3nq20AeSHKmuv39fBiuHUny36rnzZVWQpCrCUxaXf20kH0+lwjXkqS6fSAXr2T7/KzN8GJTPafOPQAALEACNgAAYEF4cuemN5J8MvUw7XIOJLnzyZ2bfjjzs7pYURRTDj9aGdtgddNt27t918N/k+SPqoeTXmNtkpDtj6rnzaqpnlPnHgAAFraiLMu5ngMAAMCUPbLr0JIkn0nyu6kHbquSnEjyz6lfc+3bc7xyjRny6s6nfjPJty637WO1neTn5yJcAwAAFg8BGwAAAAAAALTAFpEAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtEDABgAAAAAAAC0QsAEAAAAAAEALBGwAAAAAAADQAgEbAAAAAAAAtOD/A6Rn4vLWyb/uAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 2160x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [3.376, 3.487, 3.683, 4.310, 5.878, 8.753, 14.843]\n",
    "fft = [21.789, 21.789, 21.789, 21.789, 21.789, 21.789, 21.789]\n",
    "#{2^7, 21.789}, {2^8, 21.789}, {2^9, 21.789}, {2^10, 21.789}, {2^11, 21.789}, {2^12, 21.789}, {2^13, 21.789}\n",
    "#{2^7, 3.376}, {2^8, 3.487}, {2^9, 3.683}, {2^10, 4.310}, {2^11, 5.878}, {2^12, 8.753}, {2^13, 14.843}\n",
    "\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(30,12))\n",
    "ax1 = fig.add_subplot(111)\n",
    "a1 = ax1.plot(size, pft, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='PFT')\n",
    "a2 = ax1.plot(size, fft, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='FFT')\n",
    "\n",
    "\n",
    "# ax1 = fig.add_subplot(111)\n",
    "# a1= ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "# a2 = ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "# a3 = ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "# a4 = ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# a5 = ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "# a6 = ax1.plot(rank[0:3], ttmts[0:3], marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "# a7 = ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# a8 = ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax1.legend((a1[0], a2[0]),\n",
    "           ('PFT', 'FFT')\n",
    "           , loc='upper center', bbox_to_anchor=(0.50, -0.05), ncol=6, frameon=False, columnspacing=2)\n",
    "\n",
    "fig.savefig('LEGEND.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Trade-off"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 5000x4000 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Create some mock data\n",
    "plt.rcParams.update({'font.size': 24})\n",
    "fig = plt.figure(figsize=(5,4), dpi=1000)\n",
    "# epsilon = np.array([0.1, 0.3, 0.5, 0.7, 0.9])\n",
    "# data1 = np.array([0.9, 0.6, 0.3, 0.2, 0.1]) # error\n",
    "# data2 = np.array([1,2,4,8,16]) # runtime\n",
    "epsilon = np.arange(0.1, 1.0, 0.1)\n",
    "data1 = np.exp(epsilon) # error\n",
    "data2 = np.exp(-2*epsilon) # runtime\n",
    "\n",
    "\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "\n",
    "# color = 'tab:red'\n",
    "ax1.set_xlabel('Epsilon ($\\epsilon$)')\n",
    "ax1.set_ylabel('Error')\n",
    "ax1.plot(epsilon, data1, color='#c85193', linewidth = 4,linestyle= '--', marker=\"^\", markersize=15, fillstyle='none', markeredgewidth=4)\n",
    "ax1.tick_params(axis='y')\n",
    "\n",
    "ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis\n",
    "\n",
    "# color = 'tab:blue'\n",
    "ax2.set_ylabel('Running Time (sec)')  # we already handled the x-label with ax1\n",
    "ax2.plot(epsilon, data2, color='#6CADDF', linewidth = 4, marker=\"o\",markersize=15 , fillstyle='none', markeredgewidth=4)\n",
    "ax2.tick_params(axis='y')\n",
    "\n",
    "fig.tight_layout()  # otherwise the right y-label is slightly clipped\n",
    "fig.savefig('epsilon1.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "size = [2**7, 2**8, 2**9, 2**10, 2**11, 2**12, 2**13]\n",
    "pft = [3.376, 3.487, 3.683, 4.310, 5.878, 8.753, 14.843]\n",
    "fft = [21.789, 21.789, 21.789, 21.789, 21.789, 21.789, 21.789]\n",
    "#{2^7, 21.789}, {2^8, 21.789}, {2^9, 21.789}, {2^10, 21.789}, {2^11, 21.789}, {2^12, 21.789}, {2^13, 21.789}\n",
    "#{2^7, 3.376}, {2^8, 3.487}, {2^9, 3.683}, {2^10, 4.310}, {2^11, 5.878}, {2^12, 8.753}, {2^13, 14.843}\n",
    "\n",
    "\n",
    "\n",
    "fig = plt.figure(figsize=(30,12))\n",
    "ax1 = fig.add_subplot(111)\n",
    "a2 = ax1.plot(size, pft, color='#c85193', linewidth = 4,linestyle= '--', \n",
    "              marker=\"^\", markersize=15, fillstyle='none', markeredgewidth=4, label='Error')\n",
    "a1 = ax1.plot(size, fft, color='#6CADDF', linewidth = 4, marker=\"o\",\n",
    "              markersize=15 , fillstyle='none', markeredgewidth=4, label='Running Time')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax1.legend((a1[0], a2[0]),\n",
    "           ('Running Time', 'Error')\n",
    "           , loc='upper center', bbox_to_anchor=(0.50, -0.05), ncol=6, frameon=False, columnspacing=2)\n",
    "\n",
    "fig.savefig('LEGEND_EPSILON.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  agg_filter: a filter function, which takes a (m, n, 3) float array and a dpi value, and returns a (m, n, 3) array\n",
      "  alpha: float\n",
      "  animated: bool\n",
      "  backgroundcolor: color\n",
      "  bbox: dict with properties for `.patches.FancyBboxPatch`\n",
      "  clip_box: `.Bbox`\n",
      "  clip_on: bool\n",
      "  clip_path: [(`~matplotlib.path.Path`, `.Transform`) | `.Patch` | None]\n",
      "  color or c: color\n",
      "  contains: callable\n",
      "  figure: `.Figure`\n",
      "  fontfamily or family: {FONTNAME, 'serif', 'sans-serif', 'cursive', 'fantasy', 'monospace'}\n",
      "  fontproperties or font_properties: `.font_manager.FontProperties`\n",
      "  fontsize or size: {size in points, 'xx-small', 'x-small', 'small', 'medium', 'large', 'x-large', 'xx-large'}\n",
      "  fontstretch or stretch: {a numeric value in range 0-1000, 'ultra-condensed', 'extra-condensed', 'condensed', 'semi-condensed', 'normal', 'semi-expanded', 'expanded', 'extra-expanded', 'ultra-expanded'}\n",
      "  fontstyle or style: {'normal', 'italic', 'oblique'}\n",
      "  fontvariant or variant: {'normal', 'small-caps'}\n",
      "  fontweight or weight: {a numeric value in range 0-1000, 'ultralight', 'light', 'normal', 'regular', 'book', 'medium', 'roman', 'semibold', 'demibold', 'demi', 'bold', 'heavy', 'extra bold', 'black'}\n",
      "  gid: str\n",
      "  horizontalalignment or ha: {'center', 'right', 'left'}\n",
      "  in_layout: bool\n",
      "  label: object\n",
      "  linespacing: float (multiple of font size)\n",
      "  multialignment or ma: {'left', 'right', 'center'}\n",
      "  path_effects: `.AbstractPathEffect`\n",
      "  picker: None or bool or float or callable\n",
      "  position: (float, float)\n",
      "  rasterized: bool or None\n",
      "  rotation: {angle in degrees, 'vertical', 'horizontal'}\n",
      "  rotation_mode: {None, 'default', 'anchor'}\n",
      "  sketch_params: (scale: float, length: float, randomness: float)\n",
      "  snap: bool or None\n",
      "  text: object\n",
      "  transform: `.Transform`\n",
      "  url: str\n",
      "  usetex: bool or None\n",
      "  verticalalignment or va: {'center', 'top', 'bottom', 'baseline', 'center_baseline'}\n",
      "  visible: bool\n",
      "  wrap: bool\n",
      "  x: float\n",
      "  y: float\n",
      "  zorder: float\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# BRAINQ\n",
    "# f = open('./memory/MEMORY.csv')\n",
    "\n",
    "# result = list(csv.reader(f))\n",
    "\n",
    "# print(result)\n",
    "# our_d, our_init, our_iter, our(3), ourno_d, ourno_init, ourno_iter, ourno(7)\n",
    "#, hosvd, hosvd_core, tb_noinit, tb_init(11), tl_noinit, tl_init, num_iter_init, num_iter_noinit\n",
    "# result = [[float(i)/1000000 for i in li] for li in result]\n",
    "# print(result)\n",
    "plt.rcParams['hatch.linewidth'] = 1.0\n",
    "\n",
    "\n",
    "fig = plt.figure()\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "# fake = ax1.bar(1, 1, 0.01, color='white', edgecolor='black', hatch=\"//\")\n",
    "# fake2 = ax1.bar(1, 1, 0.01, color='white', edgecolor='black')\n",
    "# fake3 = ax1.bar(1, 1, 0.01, color='black', edgecolor='black')\n",
    "# bar(x_position, height, width, bottom_position)\n",
    "# ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# rects2 = ax1.bar(1, 0.17, 0.825, bottom=1.73, color='#6CADDF', edgecolor='white', hatch='///')\n",
    "# rects3 = ax1.bar(1,1.1, 0.8, bottom=1.9, color='white', edgecolor='#6CADDF')\n",
    "# rects1 = ax1.bar(1, 1.73, 0.8, bottom=0, color='#6CADDF', edgecolor='#6CADDF')\n",
    "# ourmethod\n",
    "# rects2 = ax1.bar(1, result[1], 0.845, bottom=result[0], color='#6CADDF', edgecolor='white', hatch='///')\n",
    "# rects3 = ax1.bar(1,result[2], 0.8, bottom=result[0]+result[1], color='#6CADDF', edgecolor='#6CADDF')\n",
    "rects1 = ax1.bar(1, 0.1, 1, bottom=0, color='#6CADDF', edgecolor='black')\n",
    "rects2 = ax1.bar(2, 0.3, 1, bottom=0, color='#9467d3', edgecolor='black', hatch='//')\n",
    "rects4 = ax1.bar(3, 1.5, 1, bottom=0, edgecolor='black', color='#F27077', hatch='x')\n",
    "\n",
    "\n",
    "rects1 = ax1.bar(6, 0.3, 1, bottom=0, color='#6CADDF', edgecolor='black')\n",
    "rects2 = ax1.bar(7, 0.9, 1, bottom=0, color='#9467d3',edgecolor='black', hatch='//')\n",
    "rects4 = ax1.bar(8, 1.5, 1, bottom=0, edgecolor='black', color='#F27077', hatch='x')\n",
    "\n",
    "rects1 = ax1.bar(11, 0.5, 1, bottom=0, color='#6CADDF', edgecolor='black')\n",
    "rects2 = ax1.bar(12, 1.3, 1, bottom=0, color='#9467d3', edgecolor='black', hatch='//')\n",
    "rects4 = ax1.bar(13, 1.5, 1, bottom=0, edgecolor='black', color='#F27077', hatch='x')\n",
    "\n",
    "# # rects4 = ax1.bar(2, 1,  0.8, color='#F27077', edgecolor='#F27077')\n",
    "# # ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# # rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# # toolbox with init\n",
    "# rects5 = ax1.bar(1.5, result[8], 0.845, color='#F27077', edgecolor='white', hatch='///')\n",
    "# rects6 = ax1.bar(1.5, result[11], 0.8, bottom=result[8], color='#F27077', edgecolor='#F27077')\n",
    "\n",
    "# # rects7 = ax1.bar(3, 1,  0.8, color='#f7a324', edgecolor='#f7a324')\n",
    "# # ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# # rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# # rects8 = ax1.bar(3, 5, 0.83, bottom=1, color='#f7a324', edgecolor='white', hatch='//')\n",
    "# # toolbox without init\n",
    "# rects9 = ax1.bar(3, result[10], 0.8, color='#c85193', edgecolor='#c85193')\n",
    "\n",
    "# # rects10 = ax1.bar(4, 1,  0.8, color='#c85193', edgecolor='#c85193')\n",
    "# # ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# # rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "\n",
    "# # tensorlab with init\n",
    "# rects12 = ax1.bar(4, result[8], 0.84, color='#59d85e', edgecolor='white', hatch='///')\n",
    "# rects13 = ax1.bar(4, result[13], 0.8, bottom=result[8], color='#59d85e', edgecolor='#59d85e')\n",
    "\n",
    "# # tensorlab without init\n",
    "# rects11 = ax1.bar(5, result[12], 0.84, color = '#186038' ,edgecolor='#186038') #, edgecolor='white', hatch='///')\n",
    "# # rects12 = ax1.bar(4,3, 0.8 , bottom=6, color='white', edgecolor='#c85193')\n",
    "\n",
    "\n",
    "\n",
    "# rects7 = ax1.bar(3, 1,  0.8, color='#f7a324', edgecolor='#f7a324')\n",
    "# ax1.bar(2, 2, color='#F27077', edgecolor='white', hatch=\"/\")\n",
    "# rects2 = ax1.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='#6CADDF', edgecolor='white', hatch='-')\n",
    "# rects8 = ax1.bar(3, 5, 0.83, bottom=1, color='#f7a324', edgecolor='white', hatch='//')\n",
    "# hosvd\n",
    "# rects14 = ax1.bar(6,result[8]+result[9], 0.8, color='#f7a324', edgecolor='white', hatch='///')\n",
    "\n",
    "# ax1.ylim([0.1,4000])\n",
    "# xTickMarks = ['DTensor', 'HOOI \\n with HOSVD', 'HOOI \\n without HOSVD', 'HOSVD']\n",
    "# xTickMarks = [1,2,3,4,5,6]\n",
    "xTickMarks = ['M = 10', 'M = 50', 'M = 100']\n",
    "ax1.set_xticks([2.5, 7.5, 12.5])\n",
    "xtickNames = ax1.set_xticklabels(xTickMarks, fontsize=18)\n",
    "plt.setp(xtickNames)\n",
    "\n",
    "# ax1.set_yscale('log')\n",
    "\n",
    "ax1.set_xlabel('Data')\n",
    "ax1.set_ylabel('Running Time (ms)')\n",
    "plt.tight_layout()\n",
    "\n",
    "# ax2 = fig.add_subplot(132)\n",
    "# bars = ax2.bar(range(1, 5), range(1, 5), color='yellow', ecolor='black') + \\\n",
    "#     ax2.bar(range(1, 5), [6] * 4, bottom=range(1, 5), color='green', ecolor='black')\n",
    "# ax2.set_xticks([1.5, 2.5, 3.5, 4.5])\n",
    "\n",
    "# patterns = ('-', '+', 'x', '\\\\', '*', 'o', 'O', '.')\n",
    "# for bar, pattern in zip(bars, patterns):\n",
    "#     bar.set_hatch(pattern)\n",
    "\n",
    "# ax3 = fig.add_subplot(133)\n",
    "# ax3.fill([1, 3, 3, 1], [1, 1, 2, 2], fill=False, hatch='\\\\')\n",
    "# ax3.add_patch(Ellipse((4, 1.5), 4, 0.5, fill=False, hatch='*'))\n",
    "# ax3.add_patch(Polygon([[0, 0], [4, 1.1], [6, 2.5], [2, 1.4]], closed=True,\n",
    "#                       fill=False, hatch='/'))\n",
    "# ax3.set_xlim((0, 6))\n",
    "# ax3.set_ylim((0, 2.5))\n",
    "# plt.title('Running time of BRAINQ')\n",
    "fig.savefig('./RUNTIME_FAKE.pdf')\n",
    "plt.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2160x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Legend 2\n",
    "plt.rcParams['hatch.linewidth'] = 1.0\n",
    "fig = plt.figure(figsize=(30,10))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "fake = ax1.bar(1, 1, 0.8, color='#6CADDF')\n",
    "fake2 = ax1.bar(1, 1, 0.8, color='#9467d3', edgecolor='black', hatch='//')\n",
    "fake4 = ax1.bar(1, 1, 0.8, color='#F27077', edgecolor='black', hatch='x')\n",
    "\n",
    "ax1.legend((fake[0], fake2[0], fake4[0]), ('PFT', 'Incremental FFT', 'FFT')\n",
    "           , loc='upper center', bbox_to_anchor=(0.45, -0.05), ncol=3, frameon=False, columnspacing=2)\n",
    "\n",
    "# plt.tight_layout()\n",
    "\n",
    "fig.savefig('./runtime_fake_legend.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.024063, 0.0092933, 0.026913, 0.061469, 0.023406, 8.79e-05, 0.032425, 0.057263, 0.029574, 0.0025854, 0.035053, 0.024677, 0.029733, 0.020223, 2.3, 3.0, 0.29929, 50.0, 0.078831, 1.7656, 0.023436, 1.7373, 3.0, 0.5919, 25.4, 0.034743, 0.33225, 0.21957, 0.073545, 4.1, 0.049261]\n",
      "[0.035053, 0.29959, 2.3954, 23.464, 269.38]\n",
      "[0.029733, 0.50887, 4.1462, 33.117, 499.9]\n",
      "[0.036517299999999996, 0.46076, 4.88449, 47.312200000000004, 681.784]\n",
      "[1.7656, 2.0481, 4.5969, 23.929, 243.49]\n",
      "[0.5919, 1.3488, 4.6152, 33.621, 351.68]\n",
      "[0.29929, 6.4392, 59.356, 574.58, 6885.3]\n",
      "[0.073545, 0.44512, 3.6267, 33.666, 589.44]\n",
      "[0.0158, 0.17593, 0.67846, 6.8362, 90.941]\n",
      "[0.011704, 0.11242, 1.0765, 13.134, 180.99]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11f1eda58>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "f1 = open('./output/dimensionality/time_order1.csv')\n",
    "f2 = open('./output/dimensionality/time_order2.csv')\n",
    "f3 = open('./output/dimensionality/time_order3.csv')\n",
    "f4 = open('./output/dimensionality/time_order4.csv')\n",
    "f5 = open('./output/dimensionality/time_order5.csv')\n",
    "\n",
    "f6 = open('./output/dimensionality/time_order_hosvd1.csv')\n",
    "f7 = open('./output/dimensionality/time_order_hosvd2.csv')\n",
    "f8 = open('./output/dimensionality/time_order_hosvd3.csv')\n",
    "f9 = open('./output/dimensionality/time_order_hosvd4.csv')\n",
    "f10 = open('./output/dimensionality/time_order_hosvd5.csv')\n",
    "\n",
    "\n",
    "rank = [1000000, 10000000, 100000000, 1000000000, 10000000000]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "\n",
    "result6 = list(csv.reader(f6))\n",
    "result7 = list(csv.reader(f7))\n",
    "result8 = list(csv.reader(f8))\n",
    "result9 = list(csv.reader(f9))\n",
    "result10 = list(csv.reader(f10))\n",
    "\n",
    "result6 = [float(i) for i in result6[0]]\n",
    "result7 = [float(i) for i in result7[0]]\n",
    "result8 = [float(i) for i in result8[0]]\n",
    "result9 = [float(i) for i in result9[0]]\n",
    "result10 = [float(i) for i in result10[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "hosvd = [result6[0]+result6[1], result7[0]+result7[1], result8[0]+result8[1], result9[0]+result9[1], result10[0]+result10[1]]\n",
    "sthosvd = [result6[2], result7[2], result8[2], result9[2], result10[2]]\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "print(sthosvd)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# ax1.plot(rank, tl, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#186038', label='Tucker-als (TL)')\n",
    "# ax1.plot(rank, hosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#661b28', label='HOSVD')\n",
    "# ax1.plot(rank, ts, marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "ax1.plot(rank, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_xscale('log')\n",
    "ax1.xaxis.set_ticks([10**6, 10**7, 10**8, 10**9, 10**10])\n",
    "ax1.yaxis.set_ticks([1, 1*(10**3)])\n",
    "\n",
    "ax1.set_xlabel('Total dimensionality')\n",
    "ax1.set_ylabel('Time (sec)')\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('SCALABILITY_DIMENSIONALITY.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0096325, 0.0041604, 0.013327, 0.0287, 0.010036, 9.95e-05, 0.020296, 0.03193, 0.0607, 0.0026636, 0.061733, 0.045909, 0.065153, 0.046208, 2.0, 3.0, 0.93002, 36.667, 0.28491, 2.0033, 0.023343, 1.9678, 3.0, 0.77802, 21.4, 0.040498, 0.45595, 0.26214, 0.15991, 5.0, 0.12789]\n",
      "14238.0\n",
      "2.4206\n",
      "[0.061733, 0.44967, 5.2709, 61.077, 704.91]\n",
      "[0.065153, 3.4527, 48.28, 745.03, 7531.83]\n",
      "[0.036517299999999996, 0.46076, 4.88449, 47.312200000000004, 681.784]\n",
      "[2.0033, 836.13, -10000.0, -33333.0, -10000.0]\n",
      "[0.77802, 100.3, 14238.0, -33333.0, 19130.0]\n",
      "[0.93002, 5.912, 62.82, 703.69, 8826.44]\n",
      "[0.15991, 0.64642, 6.0147, 66.483, 819.02]\n",
      "[0.0158, 0.20063, 2.4206, 29.931, 331.08]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11f440048>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# order\n",
    "f1 = open('./output/scalability/time_order1.csv')\n",
    "f2 = open('./output/scalability/time_order2.csv')\n",
    "f3 = open('./output/scalability/time_order3.csv')\n",
    "f4 = open('./output/scalability/time_order4.csv')\n",
    "f5 = open('./output/scalability/time_order5.csv')\n",
    "\n",
    "f6 = open('./output/dimensionality/time_order_hosvd1.csv')\n",
    "f7 = open('./output/dimensionality/time_order_hosvd2.csv')\n",
    "f8 = open('./output/dimensionality/time_order_hosvd3.csv')\n",
    "f9 = open('./output/dimensionality/time_order_hosvd4.csv')\n",
    "f10 = open('./output/dimensionality/time_order_hosvd5.csv')\n",
    "\n",
    "rank = [3, 4, 5, 6, 7]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "\n",
    "result6 = list(csv.reader(f6))\n",
    "result7 = list(csv.reader(f7))\n",
    "result8 = list(csv.reader(f8))\n",
    "result9 = list(csv.reader(f9))\n",
    "result10 = list(csv.reader(f10))\n",
    "\n",
    "result6 = [float(i) for i in result6[0]]\n",
    "result7 = [float(i) for i in result7[0]]\n",
    "result8 = [float(i) for i in result8[0]]\n",
    "result9 = [float(i) for i in result9[0]]\n",
    "result10 = [float(i) for i in result10[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [0.0158,result2[3],result3[3],result4[3],331.08]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],704.91]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],7531.83]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],7768]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],8826.44]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],819.02]\n",
    "hosvd = [result6[0]+result6[1], result7[0]+result7[1], result8[0]+result8[1], result9[0]+result9[1], result10[0]+result10[1]]\n",
    "sthosvd = [result6[2], result7[2], result8[2], result9[2], result10[2]]\n",
    "\n",
    "\n",
    "print(result3[23])\n",
    "print(result3[3])\n",
    "# stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "# ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "# tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "# hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "# ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "# ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "# rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "# mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "# ax1.plot(rank, tl, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#186038', label='Tucker-als (TL)')\n",
    "# ax1.plot(rank, hosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#661b28', label='HOSVD')\n",
    "# ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "ax1.plot(rank[0:3], ttmts[0:3], marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "ax1.xaxis.set_ticks(rank)\n",
    "ax1.set_xlabel('Order')\n",
    "ax1.set_ylabel('Time (sec)')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "ax1.xaxis.set_ticks(rank)\n",
    "ax1.yaxis.set_ticks([ 1, 1*(10**3)])\n",
    "# ax1.set_xscale('log')\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('SCALABILITY_ORDER.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[5.3971, 0.34172, 1.9972, 8.3849, 5.5379, 0.000219, 2.0265, 8.1993, 27.538, 1.5968, 45.348, 45.443, 65.042, 64.749, 5.0, 5.0, 175.75, 5.0, 19.453, 28.244, 23.759, 3.4358, 5.0, 35.898, 5.0, 34.501, 0.16156, 0.24704, 42.625, 0.0, 11.137]\n",
      "36.099\n",
      "12.464\n",
      "[45.348, 89.822, 135.17, 180.07, 224.22]\n",
      "[65.042, 129.26, 193.88, 259.09, 323.03]\n",
      "[29.1348, 29.62, 29.0456, 29.2079, 29.0364]\n",
      "[28.244, 30.96, 34.487, 38.355, 41.422]\n",
      "[35.898, 36.364, 36.099, 36.129, 36.692]\n",
      "[175.75, 234.02, 292.39, 352.0, 409.57]\n",
      "[42.625, 53.493, 64.561, 75.798, 86.388]\n",
      "[8.3849, 10.417, 12.464, 14.625, 16.554]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11c19ae10>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# iteration\n",
    "f1 = open('./output/scala_iteration5/time_order1.csv')\n",
    "f2 = open('./output/scala_iteration5/time_order2.csv')\n",
    "f3 = open('./output/scala_iteration5/time_order3.csv')\n",
    "f4 = open('./output/scala_iteration5/time_order4.csv')\n",
    "f5 = open('./output/scala_iteration5/time_order5.csv')\n",
    "\n",
    "\n",
    "iteration = [5, 10, 15, 20, 25]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [result1[3],result2[3],result3[3],result4[3],result5[3]]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "print(result3[23])\n",
    "print(result3[3])\n",
    "# stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "# ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "# tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "# hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "# ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "# ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "# rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "# mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "fig = plt.figure(figsize=(5,4))\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "ax1.plot(iteration, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "ax1.plot(iteration, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "# ax1.plot(rank, tl, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#186038', label='Tucker-als (TL)')\n",
    "# ax1.plot(rank, hosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#661b28', label='HOSVD')\n",
    "# ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "ax1.plot(iteration, ttmts, marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "ax1.plot(iteration, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "# ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "#         fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "ax1.xaxis.set_ticks(iteration)\n",
    "ax1.yaxis.set_ticks([ 1*(10**2), 4*(10**2)])\n",
    "f = mticker.ScalarFormatter(useOffset=False, useMathText=True)\n",
    "g = lambda x,pos : \"${}$\".format(f._formatSciNotation('%1.10e' % x))\n",
    "ax1.yaxis.set_major_formatter(mticker.FuncFormatter(g))\n",
    "\n",
    "ax1.set_xlabel('Number of Iterations')\n",
    "ax1.set_ylabel('Time (sec)')\n",
    "ax1.yaxis.set_label_coords(-0.12,0.5)\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "plt.tight_layout()\n",
    "\n",
    "fig.savefig('SCALABILITY_ITERATION_log.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0096325, 0.0041604, 0.013327, 0.0287, 0.010036, 9.95e-05, 0.020296, 0.03193, 0.0607, 0.0026636, 0.061733, 0.045909, 0.065153, 0.046208, 2.0, 3.0, 0.93002, 36.667, 0.28491, 2.0033, 0.023343, 1.9678, 3.0, 0.77802, 21.4, 0.040498, 0.45595, 0.26214, 0.15991, 5.0, 0.12789]\n",
      "[0.061733, 0.44967, 5.2709, 61.077, 35.131]\n",
      "[0.065153, 3.4527, 48.28, 745.03, 368.51]\n",
      "[0.06336359999999999, 1.584039, 24.924999999999997, 324.5707, 322.8458]\n",
      "[2.0033, 836.13, -10000.0, -33333.0, -10000.0]\n",
      "[0.77802, 100.3, 14238.0, -33333.0, 19130.0]\n",
      "[0.93002, 5.912, 62.82, 703.69, 7465.7]\n",
      "[0.15991, 0.64642, 6.0147, 66.483, 40.945]\n",
      "[0.0158, 0.20063, 2.4206, 29.931, 8.1544]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x110a9a390>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# order\n",
    "f1 = open('./output/scalability/time_order1.csv')\n",
    "f2 = open('./output/scalability/time_order2.csv')\n",
    "f3 = open('./output/scalability/time_order3.csv')\n",
    "f4 = open('./output/scalability/time_order4.csv')\n",
    "f5 = open('./output/scalability/time_order5.csv')\n",
    "\n",
    "rank = [3, 4, 5, 6, 7]\n",
    "result1 = list(csv.reader(f1))\n",
    "result2 = list(csv.reader(f2))\n",
    "result3 = list(csv.reader(f3))\n",
    "result4 = list(csv.reader(f4))\n",
    "result5 = list(csv.reader(f5))\n",
    "\n",
    "result1 = [float(i) for i in result1[0]]\n",
    "result2 = [float(i) for i in result2[0]]\n",
    "result3 = [float(i) for i in result3[0]]\n",
    "result4 = [float(i) for i in result4[0]]\n",
    "result5 = [float(i) for i in result5[0]]\n",
    "print(result1)\n",
    "\n",
    "stucker = [0.0158,result2[3],result3[3],result4[3],result5[3]]\n",
    "ttb = [result1[10],result2[10],result3[10],result4[10],result5[10]]\n",
    "tl = [result1[12],result2[12],result3[12],result4[12],result5[12]]\n",
    "hosvd = [result1[8]+result1[9],result2[8]+result2[9],result3[8]+result3[9],result4[8]+result4[9],result5[8]+result5[9]]\n",
    "ts = [result1[19],result2[19],result3[19],result4[19],result5[19]]\n",
    "ttmts = [result1[23],result2[23],result3[23],result4[23],result5[23]]\n",
    "rtd = [result1[16],result2[16],result3[16],result4[16],result5[16]]\n",
    "mach = [result1[28],result2[28],result3[28],result4[28],result5[28]]\n",
    "\n",
    "print(ttb)\n",
    "print(tl)\n",
    "print(hosvd)\n",
    "print(ts)\n",
    "print(ttmts)\n",
    "print(rtd)\n",
    "print(mach)\n",
    "print(stucker)\n",
    "\n",
    "fig = plt.figure(figsize=(30,12))\n",
    "\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "a1= ax1.plot(rank, stucker, marker=\"o\",zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#6CADDF', label='S-Tucker')\n",
    "a2 = ax1.plot(rank, ttb, marker=\"^\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#c85193', label='Tucker-als (TTB)')\n",
    "a3 = ax1.plot(rank, hosvd, marker=\"1\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#141f3c', label='HOSVD')\n",
    "a4 = ax1.plot(rank, sthosvd, marker=\"|\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#d96f06', label='ST-HOSVD')\n",
    "a5 = ax1.plot(rank[0:2], ts[0:2], marker=\"P\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#4f3985', label='Tucker-ts')\n",
    "a6 = ax1.plot(rank[0:3], ttmts[0:3], marker=\"x\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#9467d3', label='Tucker-ttmts')\n",
    "a7 = ax1.plot(rank, rtd, marker=\"s\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#ffa35c', label='RTD')\n",
    "a8 = ax1.plot(rank, mach, marker=\"D\", zorder=2, markersize=12, markeredgewidth = 3,\n",
    "        fillstyle='none', linewidth=3, color='#bc7d30', label='Mach')\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "# ax1.set_xscale('log')\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax1.legend((a1[0], a2[0],  a6[0], a7[0], a3[0], a4[0]),\n",
    "           ('D-Tucker', 'Tucker-ALS, MACH', 'Tucker-ts, Tucker-ttmts', 'RTD', 'HOSVD (r)', 'ST-HOSVD (r)')\n",
    "           , loc='upper center', bbox_to_anchor=(0.50, -0.05), ncol=6, frameon=False, columnspacing=2)\n",
    "\n",
    "fig.savefig('legend_scalability.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

